MLCommons Chakra: Advancing Performance Benchmarking and Co-design using Standardized Execution Traces

The fast pace of artificial intelligence~(AI) innovation demands an agile methodology for observation, reproduction and optimization of distributed machine learning~(ML) workload behavior in production AI systems and enables efficient software-hardware~(SW-HW) co-design for future systems. We present Chakra, an open and portable ecosystem for performance benchmarking and co-design. The core component of Chakra is an open and interoperable graph-based representation of distributed AI/ML workloads, called Chakra execution trace~(ET). These ETs represent key operations, such as compute, memory, and communication, data and control dependencies, timing, and resource constraints. Additionally, Chakra includes a complementary set of tools and capabilities to enable the collection, analysis, generation, and adoption of Chakra ETs by a broad range of simulators, emulators, and replay tools. We present analysis of Chakra ETs collected on production AI clusters and demonstrate value via real-world case studies. Chakra has been adopted by MLCommons and has active contributions and engagement across the industry, including but not limited to NVIDIA, AMD, Meta, Keysight, HPE, and Scala, to name a few.

==> figures/figures.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Validation against the Original ASTRA-sim"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAASwAAAD4CAYAAABWpdv4AAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjUuMSwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/YYfK9AAAACXBIWXMAAAsTAAALEwEAmpwYAAAvFElEQVR4nO2de7yUVdXHvz+OKBxu4g0TEfQ1tOyiCSapifcboRUKmSWWt/JW3qLSxNS3stfIMu+pKaZ4CROTBC+gqKV4SUUFFcECBUQQ5GIo6/1j7eE8DHMuwzkzcwbW9/N5PjOzn72fvWbmmTVrr7322jIzgiAIqoE2lRYgCIKgqYTCCoKgagiFFQRB1RAKKwiCqiEUVhAEVUMorCAIqoYNKi1A4Gy22WbWq1evSosRBBXnmWeeedfMNi90LhRWK6FXr15Mnjy50mIEQcWRNLO+czEkDIKgagiFFQRB1RAKKwiCqiEUVhAEVUMorCAIqoaYJawSFi1axNy5c1mxYkWlRWlVtG3bli222ILOnTtXWpR1kl7D/takejPaHd14peHvN1OaCigsSdsD5wD9gJ2Ax8ysfyNtegFvFjg1ysyGtLSM9chwAnAu0AOYApxrZg/VU7cD8CqwNfBZM3upOX0vWrSIOXPm0L17d9q3b4+k5lxuncHMWLZsGbNmzQIIpbUeUAkLayfgUOAfQNsi254NPJ55/W5LCdUQkr4BXA0MByYBxwH3SepbjzL6KcW/t3qZO3cu3bt3p7a2tqUuuU4gidraWrp3787s2bNDYa0HVMKHNcbMepjZkbilUgxTzewfmeP15gojqb+kxrIYDgf+ZGYXmdkjwFDgdWBYgettD5ye2rQIK1asoH379i11uXWO9u3bx1B5PaHsCsvMVpby+pKOlzRF0oeSZko6t5nX2w7oDdyRK0vv4U7gkAJNfgtcjw8JW4wYBtZPfDbrD9U2S3ijpI8lvS3pN5JWMzsknQNcBdwDDEjPL5J0ajP63DE95iugV4BNJK1a8yTpMGB34MJm9BcEQT1Uyyzhh8AfgHHAIqA/8CPgf4DDASR1Bi4ALjaznMIYL6kWOE/SVWb2sfzvuCZz7ZrUfrXPwsw+Sk+7pseFeTItyJyfJ2lD3Lr6mZktaMq/vqQTgRMBttlmm0brB8H6TlVYWGb2tpmdamb3mtkEMxsOnAkMlPT5VK0f0AG4U9IGuQN4GOiGz9gBHAusyBwPpvIVeUexnAksB64p4n1da2Z9zKzP5psXXJy+XjF58mSGDh3KDjvsQJs2bRg6dGilRQpaGdViYRXiLuBKYFfgX8Bmqbw+R34PYCYwBuibKd8VnwHsW6gRdZZUF1a3snKW14I0LPwp7ozvlKyrjul8J0kdzGxJo++oSJoaI9PSzPjlYSW57uOPP86kSZPYfffdWbx4cUn6CKqbalZYlvf4XnocAMwpUH8qgJnNB+bnCiV1TOX15XbJ+a52xBUemdfvmdk8STvjCuquAu2fAB4C9m/gvQTAaaedxhlnnAFAnz59KixN0BqpiiFhPQxKj8+kxyeBZcBWZja5wLFWf9lmNh2YBhyZK5PUJr0em4peB/bJO36Yzn0HOGtt+l6XuOmmm9hwww1ZuHDhauVTpkxBEg8++CBt2lTz7RiUg0pEutfigaMA3YHOknLK534zWyrpdWCimX03tRkOdMKDRhcBX8aj5f9iZi8AmNnCVO9yST2BR3GF3BvYx8y+2gyxhwMjJc1IMhwLfBI4OvX9ATAh733mnj7d3Ej3dYEjjjiCk046idGjR3PcccetKh81ahTdunVjn332qaB0QbVQiSHhFngMU5bc622BGbhc2Zm8V/Eo9+OB9sBbwK+BS7IXMbNLJc3GrZuzcCf4NGBUcwQ2s9vS0PFHwPm4n2xAKKKms/HGG3PwwQczatSoNRTWoEGDqKmpaaB1EDhlV1hmNgNocM7fzHrlvb4duL2J1x8JjCxCngmNyZPqXQdc19LXXZ8YPHgwxx57LPPnz2fTTTfl+eefZ9q0aVx//fWVFi2oEsJpEJSNgQMH0rZtW+6++27Arautt96aPffcs8KSBdVCKKygbHTs2JHDDjuMUaN8hH7HHXdw5JFHxtKaoMmEwgrKypAhQ5g4cSJjxoxh+vTpDBlSluxAwTpCNcdhBVXIoYceSm1tLSeddBLbbrstu+2226pz8+bNY+LEiQAsWLCAmTNnctddHto2aNCggtcL1i9CYVUxpYo4LyXt27dn4MCB3HrrrQwbtnp2nilTpnDkkavC3Zg+fToTJkwAPFlfEITCCsrOyJEjGTlyzYnc/v37h2IKGiR8WEEQVA2hsIIgqBpCYQVBUDWEwgqCoGoIhRUEQdUQCisIgqohFFYQBFVDKKwgCKqGUFhBEFQNobCCVsM111zDAQccQLdu3ejSpQt77LEH48aNq7RYQSsiluZUM8O7VKjf90ty2UsuuYSDDz6YU045hQ4dOjBy5EgOPvhg7rnnHgYOHFiSPoPqIhRW0Gp49tln2WyzzVa9PuCAA3jttdcYMWJEKKwAiCFhUCaasmtOVlnl2GWXXZg9e3aZpAxaO6GwgrJwxBFHIInRo0evVt7YrjlPPvkkvXv3LoeIQRUQCisoC9ldc7I0tGvODTfcwHPPPceZZ55ZLjGDVk4orKBsDB48mIceeoj5833j7dyuOYMHD16j7jPPPLNqJ+jYszDIEQorKBtN3TVn+vTpHHbYYey3335cdtlllRA1aKWEwgrKRlN2zZk7dy4HHXQQPXv25Pbbb48NVoPVCIUVlJWGds354IMPOPTQQwG47777qK2trZSYQSsl4rCCstLQrjlf+9rXeOGFF7jpppt44403eOONN1ad23333SshbtDKCIUVlJWGds0ZP348AN/85jfXaBebUwQQCqu6KdESmVJT3645oZSCxggfVhAEVUMorCAIqoZQWEEQVA2hsIIgqBpCYQVBUDWEwqoSYgatfuKzWX8IhVUFtG3blmXLllVajFbLsmXLaNu2baXFCMpAKKwqYIsttmDWrFksXbo0rIkMZsbSpUuZNWsWW2yxRaXFCcpA2QNHJW0PnAP0A3YCHjOz/k1o1wX4LXAErmjvA043s/mlkjWv/xOAc4EewBTgXDN7qJ66HYBXga2Bz5rZS83pu3PnzgDMnj2bFStWNOdS6xxt27alW7duqz6jYN2mEpHuOwGHAv8AirHj7wB6A8cDK4FfAfcAe7WwfGsg6RvA1cBwYBJwHHCfpL71KKOfUtx7a5TOnTvHjzJY72nWkFBSV0k7S9qoiGZjzKyHmR2JWypN6acfcCBwrJndbWajgWOAPSXtX7zkq127v6TGxlnDgT+Z2UVm9ggwFHgdGJZfMVmQp6c2QRC0IE1WWJIulPTLzOt9gbeAZ4A3JO3UlOuY2cqipYRDgDlm9mjmOk8Bb6ZzWTmPlzRF0oeSZko6dy36y15vO9yyuyPT90rgzvy+E78FrseHhEEQtCDFWFjfZPUf4WX48GgPYCrwixaUK58dKawAXknnAJB0DnAVPlQckJ5fJOnUZvZNgf5fATaRtHmm/8OA3YELm9FfEAT1UIwPaytgOoCkHsDngZPM7ClJvwFuLIF8OboCCwuULwC2SzJ1Bi4ALjaznMIYL6kWOE/SVWb2sTy9ZTaNZU1qv9pnYWYfZfqmQP8LMufnSdoQt65+ZmYLslk0gyBoGYqxsBYDua2G9wUWpGEZwHKg0ukh+wEdgDslbZA7gIeBbviMHcCxwIrM8WAqX5F3FMuZ+OdwTVMbSDpR0mRJk+fNm7cWXQbB+kUxFtZEYJiklcDZwF8z53oD/25JwfJYAGxeoLwrdZZObhfO+hz5PYCZwBigb6Z8V3wGsG+hRpnrd2F1KytneS1Iw8Kf4s74Tsm66pjOd5LUwcyW5F/YzK4FrgXo06dPBFgFQSMUo7B+CNwC3A48j/9Ac3wbeLRAm5biVQqHL+yI+6sA3kuPA4A5BepOBUhxW6tityR1TOWTG+g719fMvL7fM7N5knbGFdRdBdo/ATwENGs2MwiCIhSWmc3Ch4KFOAgfDpWKscD5kvY0s0kAkvrg/quxqc6TwDJgKzP7W0t1bGbTJU0DjgQeSH23Sa9zfb8O5G+etzMwAvgO8GxLyRME6zNFB45K6gp8Bh9ijTWzBcB/gY8abFjXvhYPHAXoDnSWNCi9vt/Mlkp6HZhoZt8FMLMnJY0DbpZ0NnWBo5PM7MFUZ6Gk4cDlknriFl8bfLi6j5l9tdj3mmE4MFLSDOBx3A/2SeDo1PcHwIS895l7+nRzI92DIHCarLAk1eChC6cA7QHD/T4LgLuByfgsXWNsgccwZcm93haYkeTK35BuMG6x3EBmaU62gpldKmk2Pnw9C7f6pgGr749eJGZ2Wxo6/gg4H/eTDQhFFATlpRgL63+BE4BTgUdIIQ6JvwIn0wSFZWYzgAbn/M2sV4GyhfiSmOMaaTsSWHOHg/rrT2hMnlTvOuC6lr5uEARNpxiF9W1gmJndmKytLG+Q4qGCIAhKRTFxWBvjiqkQG7LmEC4IgqBFKUZhvQQcXs+5Q4iZsCAISkwxQ8KLgbsltced5AbsLOmrwEnAwBLIFwRBsIomW1hm9ld8Gn9/PP5IeFaCocC3zOyBUggYBEGQo6g4LDO7A7hDUm98Kcx7wFSLvL1BEJSBtco4ambT8PimIAiCstGgwpL0/SKuZWZ2VTPlCYIgqJfGLKwririW4QnzgiAISkKDCsvMYhuwIAhaDaGQgiCoGorZhOL07CYUeed+0cy86UEQBI1SjIX1fTzvUyGmpfNBEAQloxiF1ZP6FdabQK9mSxMEQdAAxSisBcAO9ZzbAVjUfHGCIAjqp5jA0THAcElPmNmLuUJJn8HzYP213pZBENRLr2FNy+g9o93RjVca/n4zpWndFKOwfgx8CXhO0nPA28AngF3wTA5rbNseBEHQkhSz+Pk9PCXyKXherPbp8XvAF1Nu9yAIgpJR7OLn3EahTd4sNAiCoKUoJg7rGUnfT7vmBEEQlJ1iZglfxLfWmi1plKQDldnLKgiCoNQU48MaCmyJ+7C2BP4OvCXpEknbl0a8IAiCOopaS2hmS8zsBjPbG99I9Ebgm8BUSY9KGiqpXSkEDYIgaM7i54/xlDK55wKuBGZIOqC5ggVBEORTlMKSVCvpWEmP4Mt0BuNKqoeZ7QVsDTxMzCIGQVACipklvAF4B/gDMBPYx8x2NLNLzWwOrIrVupxYVxgEQQkoJg5rJ+Bs4DYzW9xAvSnAPs2SKgiCoAANWliSPiHpbkkHmdkXzezafGUl6aBUZwsAM/vAzCaWUuggCNZPGhsSng1sB4xroM44YFvgrJYSKgiCoBCNKawBwNUN7TuYzl1D/dvYB0EQtAiNKayewMtNuM4rhKM9CIIS05jCWgZ0bsJ1Oqa6QRAEJaMxhfUsMLAJ1zk81Q2CICgZjSmsK4HvSjq2vgqSvg0cR3GbrgZBEBRNYxup3i3pcuDGtI3X34G38CU52wAHAX2AEWY2utTCBkGwftNo4KiZnSVpAvADPMxho3TqQ+Bx4HAzu69UAgZBEORoUqS7mY0BxkjaANg0Fc83s49KJlkQBEEexaaX+cjM5qSjaGWV0s9YgePkRtp1kXSjpAWS3pd0q6RNG2rTkkg6QdJrkpanzKv75Z3fW9IjkuZK+lDSdEmXSWrKDGsQBE2kqJzuLci+rB4GMb2R+ncAvYHjgZV45tN7gL1KIVwWSd8ArgaGA5PwCYb7JPU1s5dStU2A5/BJinn4ussL8f0aB5RaxiBYX6iUwnrazD5oSkVJ/YADgb3N7NFUNgv4p6T9zezBtRVCUn/gETNrKNXzcOBPZnZRajMR39psGHAMQJpwyE46TJD0X+BaSZukLBZBEDST5iTwKxeHAHNyygrAzJ4C3kznViHpeElT0rBspqRzm9OxpO1wy+6OTN8rgTvz+y7A/PS4YXNkCIKgjkoprDckfSRpqqSTGqm7I/BqgfJX0jkAJJ0DXIUPFQek5xelcIy1JXf9/P5fATaRtHm2UFKNpI0k7QycB/zFzN5pRv9BEGQo95DwbeB84CmgBhgCXC2p1sxG1NOmK7CwQPkCPJMEybl9AXCxmV2Yzo+XVAucJ+kqM/s47fJTk7lGTWq/2ueQmVDIbWmW3/+CzPl5mfIpuN8K4AHgW/W8pyAI1oKyWlhm9oCZXWxm48xsrJkdiw+3zpPUHFn6AR2AOyVtkDvwdM3d8NTNAMcCKzJHzv+1Iu9YW74O7AGcDHw2yVOvf0zSiZImS5o8b968+qoFQZColNM9y13AUXi2h0KzhQuAzQuUd6XO0tksPU6pp48eeFrnMUDfTPmu+Axg30KNMtfvwupWVte88wCYWa7/JyS9AkzEs68+XOjiZnYtcC1Anz596k3hEwSB0xoUluU95vMqhcMXdsT9VQC5WbgBwJwCdacCmNl86pzhSOqYyic30Heur5l5fb9nZg2ZRbnF4NtRj8IKgqA4WsMs4SDgXVZXCFnGAltK2jNXIKkPrgjGpqIn8biurcxscoGjoRz09WJm04FpwJGZvtuk12Pra5fYIz2+uTZ9B0GwJmW1sCTdjTvcX8Ad3oPTcXoKF0DS68BEM/sugJk9KWkccLOks6kLHJ2Ui8Eys4WShgOXS+oJPIor49747j5fbYbYw4GRkmbgayePxTeRPTrzvm7BFdvzwFLgC8C5uCJ9pBl9B0GQodxDwqnAd3CfkvBspt82s1vyZKrJazcYGAHcgCui+4DTsxXM7FJJs4Ef4vnll+NKZFRzBDaz29LQ8Uf4DOcUYEAmyh1cCQ/FF4fX4FbV7/AsFiub038QBHWUVWGZ2U+AnzRSp1eBsoX4kpjjGmk7EhhZhDwTcMXZWL3rgOsaOP974PdN7TcIgrWjNfiwgiAImkQorCAIqoZQWEEQVA2hsIIgqBpaQ+BoEJScXsP+1midGe2ObrQOAMPfb6Y0wdoSFlYQBFVDKKwgCKqGUFhBEFQNobCCIKgaQmEFQVA1hMIKgqBqCIUVBEHVEAorCIKqIRRWEARVQyisIAiqhlBYQRBUDaGwgiCoGkJhBUFQNYTCCoKgagiFFQRB1RAKKwiCqiEUVhAEVUMorCAIqoZIkRy0GJGGOCg1YWEFQVA1hMIKgqBqCIUVBEHVEAorCIKqIRRWEARVQyisIAiqhlBYQRBUDaGwgiCoGkJhBUFQNUSke5UR0eTB+kxYWEEQVA2hsIIgqBpCYQVBUDWUXWFJ+rSkhyQtlTRb0s8l1TShXRdJN0paIOl9SbdK2rQcMqf+T5D0mqTlkp6RtF+BOt0ljZa0WNK7kq6QVFsuGYNgXaesCktSV+BBwIDDgZ8DZwEXNqH5HUB/4HhgKNAXuKcEYq6BpG8AVwM3A4cAU4D7JH0mU6ct8ADQExgCnAEcCVxbDhmDYH2g3LOEJwPtga+Z2SJgvKTOwHBJl6ayNZDUDzgQ2NvMHk1ls4B/StrfzB5cW4Ek9QceMTM1UG048Cczuyi1mQjsAgwDjkl1BgGfArY3szdTvRXA7ZIuNLPX1lbGIAiccg8JDwEeyFNMt+NKbO9G2s3JKSsAM3sKeDOdW4Wk4yVNkfShpJmSzm2OwJK2A3rjFl6u75XAnXl9HwI8nVNWiXuA/wIHN0eGIAicciusHYFXswVm9hawNJ1rcrvEK9l2ks4BrsIVxYD0/CJJpzZTZgr0/wqwiaTN65PRzP4LvEHD7y0IgiZS7iFhV2BhgfIF6dzatNsOIA0tLwAuNrOcT2x8cnqfJ+kqM/tYkoCsk78mtV/tszCzjzJ9U6D/BZnz85rx3oIgaCLrUqR7P6ADcGee8nkYOB/YGpgJHAvcWKD9irzXDfm0WgRJJwInppcfSJraIteFzYB3G614Ycnf4hqEbGtPk+RbN2TrWd+JciusBUCXAuVdqbNY6mu3eYHybLvN0uOUeq7RA1dYY/AZxhy74jOAfQs1yly/C6tbUF3zzjf03v5V6MJmdi0lmEWUNNnM+rT0dVuCkG3tac3ylUu2ciusV8nz50jqAdRS2EeVbbdXgfIdqQtteC89DgDmFKg7FcDM5gPzM/13TOWTG+g719fMvL7fM7N5mXr5721DfMh6dT3XDoKgCMrtdB8LHCSpU6ZsMLAMmNhIuy0l7ZkrkNQHVwZjU9GT6TpbmdnkAsfitRHYzKYD0/CYqlzfbdLrsZmqY4G+krLm7EBgI+Dva9N3EAR5mFnZDnx49DYwHtgf9998gDvKs/VeB/6YV/YAMB34GnAEbjE9llfnXHzG8WI8butg4HRgdAMy9fePoUG5vwF8DJwH7APchCvHz2TqtAVeAp4BDk1t3gFGlvMzTrKcWO4+Q7b1W75yyVaJN/Zp3BG+LCmvi4CavDozgJvyyjbGneULgUXAn4HNClz/mKQ0luF+pX8CZzYgT6MKK9U7ISnSD4Fngf0K1NkaH6J+gA87/wDUVvpmiiOOdeWQmTVgfwVBELQeIltDEARVQyisIAiqhlBY6xn5qXxS5H+rJGRbO1qTbC0tSyis9QRJHST9El8JcKWkL0KabWhlpLAR8Pi81vYDDNmKoKXvr3C6rwekdZZP4suPZgFfwoNgh5rZ8xUUbQ0kdQD+D/gk0BH4iZk9LEmVVq4hW5PkqAVOw1eWvA38xsyWtdT116W1hEEBUpDuv/AYtuPN7M1UNgc4Cng+U7eiP7ykWJ/GZftPKn5Q0n5m9kil5IKQrQg5HsVHboYrz90lfd08c0nz+wgLa90l/dv9A1/I/UUzWyppIzP7UNKd+HKiB/F4tRfNzCTVmNnHFZC1E648pwPfNbO3Ugrse/AlUIeXW6aQrWg5XsDTKX0PmIsntHwM+KGZXZGpu9Z/jOHDWrfphwezvgN8FiApq054xP5R+KqDMcA4SW2sLgVP2ZDUDleei4HjzHOkYb7ucxqwSNIASftJ2jpka12ypfW4z+HuhqPM7DUzex/PGfcssFzSjpI6Sdog/TGu3T1W6cjVOFr+wNPs7JKeH4P/8/0d2CmVvYT7tL4EbIvn1Z8P3FohebcAXsN/ZLsDbTPv43V8mPMGsBIYB+wbsrUe2YCvpz6uArbOlHfFLa2p+AqRV4FfAu3Xuq9K3KBxlO7A1zS+AFyWKcsprQfwtNKP4pZXTTq/YbrZ3gC2KaOsHYEj0/PuuK/tVeAz+EzXi0mxfgFPtDggKdY7gQ1DttYjG/CDpLRGAJ1T2Uu4S+JwfHh4B26Fnb3W/ZTr5oyjPAeeH/8d4JS88mPSTf0ecHimPKe0zsT9IFuWSc426Ud1c6ase/qxTU0WwhPAJ/LanZh+GJ8K2SonW1KaA/LKzkp9XI7npXs8yZa7x9qmskkka7DYI3xY6xBpqzHwhd+WyjYAMLOR+O4/s4GTJe2eyj+WtBnu73oVX7hdcsw38tgIeD/JWWNms/AMG3Px1EG/MrO30/ncvfohPtRZErJVRraU5+1F4F5J38nIdhmutE4DuuHO9lnpHtvAzFbgyrZzeg9FEwprHSBzU36Mx1q1IWU/NbOPcg5OM7sd9yFsDVyQU1rAJXi6n3PMrOQKKxNtv+r+szQzmX58Q/Bhzi8l9UuTASsldQH2xWPICm4JF7KVRbbtcMW3ELhe0hkZeUYApwCbAENSgs7cfbgZPjScgu8mVTylMl3jKM8BtAMeAva3OrP7LWB4Xr02mefH4P+QY4H70823Sxlk3QDYID2vwafjf1dP3Zxv5hXc+uuCZ25dTCYPWchWftlwhXkd7vO8FP+jPCOvzpn48PA3+B9kW+AafMOWtR6WlvQGjaP0B76h69O4M3O/VPYqcF56nrvRBWyUafdtPNBwAbBzGeRsh8cGnZmTA89V9secfAXa5H58L+OhFx8AXwjZKicbdf6obnjeul/jVvtK4LS8ujmldTlwK+6qaNYfY8l/UHGU/gD2wK2lufjQ7n7SbA3QsYF2++E7VZdDxlo8VmcK8L1UNp68jKysmcxxq6SAVwKfD9nKLxtu4W2Sed02Hb/Ck2p+FriiHqV1Rir/sCU+o1iaU4Uk53oHM1sIYGaPS7oET+H8Z1xR7QocB3woaRHu21qO+x1qgcnA6eZO3FLLW2MeZf9lYDRwVvKrdQVelbQN7lsxYKWkZfgQ9r+4Et4XtxTfKoV8Sba9WptsyVFdUdlSkPF9wH8k3Wdmt5k7z5H0IPAX3Ho6MzW5XBJm9nsAM7tc0kLgGTN7aW3lWCVP0oJBlZCW24zF00D/wup27UHS3ngO+4G4X+vPeErqrtT9K26Kz9D80MxeKLGsMjPLOX9TWSfgr7hT9n/wIMf30+OS9HwZ7pT9CPe1nWRmH7awbLV43v0/Wdo0t7XIVo+8FZFN0u+AU3G/6Jb48HQscIeZLZP0f3jQ6lfwkJphqf6pZnZlc/ouRFhY1ceR+JZnnYHFkq7IKS0zm5j+gdvgw8Qfm9nN2bVbufNW4vWCStkDJG0PdJL0c2CSmS2SdDgwCp8xGpueb4TvPdkOj+DugMf6jCiBsuoETMADZgH+mKyZxa1Atnb4PgPb4f7FO83so0rJZmanp+9wd+B/gS8C3wKGSToFd+5/Ch/uTZA0AnfCXyFphZld11wZ8gWKo4oO3GJ6Cw8O/DdwIXmbceAKbRw+LOifymoo4KAtkYwd8X/4SfgOQ4/gjt+98uo8iEdDH1fPddqUQLZ2+CTFeOBzQLv8/iooW6ck279wq2ke8BSZ6PRyypb32TyJ+9GG4hM91yQ578d9VKMydXvhjvhPt/hnVI4bOI4W+rJc6XTBfQq74FPKbyel1S2v7pfx9YOzSCEPZZKxDe6IfQKfrcq5HZ4E/pxXtzO+g9Jr+Ar/3CzYqpnNEsi3H+6/2zmjoDZLhyolGz6cmoQvn/oCPgt3NP7ndDM+y5uboeuED/lbXDbcv3l45nV2ZvlJPPD465l77Kx0D/6dzCqJnCwt/v2V60aOowW/NLgd+EN6/seklM5PP7LvZOrtkW6yaekHUXILK93wjwG/TK/bpccr8Uj7LwDbkKzCJPNDuMXwA9ZyyUYR8n0bn47fOL0eiM/C5RYKn02aOS2nbHiw5VP4kCunSDcCfo9bqx1TWU4pdaLO0moR2aibkfwAOCFTnlVaj+PrEgdRt9h6G2C79Lyk91hJb944mn0DKe917kY+ERifKb86Ka2XcfN8u8y53SnvguYN8TihcZmyDfA1bm+nm/39pMA+lc53TD/Wp3OKpITyHQ3MTs/7pM/rD7ij+I94bNpVmR9gyWVLn8/v8ZnAnBLIWVP9cGf6rpn6NRnZnm4J2ZIMVwHvpvc7BTg5cz6rtCbh7obBlHnfzbJ1FEeRX4w7T4eTfFB553rgyyy+lCl7A491GQlsUSGZ2+BDl9Nwi2US8CN8UfUTuDO5C/DTdP5nmR9fh1Iq1kw/XdNnNQL4Oe5j2yBTbxjuOzoxU1ZS2VIfWwHb5j7HTPlO6XvdrZ730yKyAb3xuK0bgN3wcIWXG1Fac/BJoHbN7b/JcparoziKunk6pX+4x3BzvyZzrk360T0HHJLKbkv/jPcnRXYpsGkF5d8UjwG7P8ny72QpZN/H1UlpdaAEDuzURxfg6ryyDfHlIk8nxXVFrjxT53ZgcnpeEl9Mnkz1vn98x/MFwKGZsvYt/aeUrnk8KUAU95HeU0BpZR3xE/AQiq+W696Kxc+tjBQUOhp3bh6P+6pWhSCY2UozWwBMBAZLGg0chN80h+I+hgGUYWG7pFpJwyXdJumelN2yq5nNN7Mbkzz34b6Rl8xX7ecySszAhzobWAmCV+X5xZ/Fc4p3zZWbB1VeBizFkxd+Kleey2yB5wzLxY99VALZ2kvaI/dZNPL+F6fHTVPbTrgVNCZlTWgRzDeK+KOZvSeprZk9B1yA+z9Pl3Ryqrdc0kbpeX/cjzalpeRoiqBxtKIDN81fBA6kboZtezyc4QuZesfi0eszgQPIOF3Jy4VUIjlzm1v8A7eknsctgZPxANWcv+1T+JDwpEzbrngyufspgQ8kyfYm/mPqnncu95n2wJX+SuCWvLajgXvJDIFaULZafHZvCXAIDVtXNan+2+n7boOHEywib4hYwu/589RZWiemsl7At8rR/xryVKLTOBq8QfZMN2huFu1IfGp7Ph7FPDqnuIBz8Gn6nD+jpkwybohbTuOBnpnye3DLqWOmbBM8POBf+NqzE/DMk3MoRZyO/8Bfxn1mnVg9FGATfOYtN3PZA/hT+mxfwlcGPIhPCpQq68Lv8QmSF/Fh/ID6lFZSWDX40PU8fHJgKWXIrJEnx87pvnsZ+Alwd1L0ZUn2uJos5e4wjkZvjt74UOkQ3LL6AHcOH45Pwb+DD3U+neqXRUnlyXggbjUNzCvfPv2gBqXXOSurJ77ebGZSaA+VQiGkvr6PR1rfnPtB4ctGHk1K8nU8e8AO6VzXpPRvwpe+XE2JMoamH/6r+GzklumH/x5wWH1KK7X7J+4rWkIJMkI0InPuO/wcHl2/Min4ssqxSp5KdBpHgzfIBviSi1F4QOh4MlPWeMzLu+St1i+zjLvhVlLnvPJO+AzbaZmy3A3fHp8J6wF0KrF8v8DTBf8f7vxfnuQ9D7eopuNW3xqZKih1HJHPjOYc26u24yqktPAh4EZJwS+mBBZpEXJvkT6zBRWVo1Idx9HAl+IzNG/jQ4F7M+Xt0+O30r/ctqX+gdUjXztg8/Q8N+TKBTQ+QV0urpy/qCSzgIXkyjz/NT6Ufh8Pqq3NnPsebuldgodhZMMaWjqCvRMe5rFlXnnuc9s4T2llZcnFZPUE/qeC92MtPlxeCXyuUnKYxSxhq8R8hmYIrpAOSWlZsLotv9vh/7iLLN1RpSTNBh6ekW+51S24zqXozc2mLcezCWBmlhZBD5H0iRLJ1kHSjyTdClwp6Zup73PwYegDuDW6NJMq+io828UAXEGtmglsyc8zzei9jucoW5w9l/ncFuLr8x4FbgEOkNMDOE5SDzObaWZvtJRcxWJmS/Eh8+etxBk+GiMUVivFzCbia7Vq8KwHBwBI6o7HNM3BfTUlJaVheRy4VdIJmfL67p0leAR27gf7O9zZXlNP/ebI1hGfpfw67hPaCbhZ0g8AzOzH+IYMbxZoPjc9trhcSbbO+ETDC/gORksy55Qe2yQ5F+JD14m4kv0OHnV+HmkzkUpjZuPM7MVKy1Ex0y6Oph1AX9zJvgyfWXoB92F9vgx9N7ZcIxuRnRv+XQn8Dfe93IArsF1LINtG+EzlA9St/dsGuBYPafh0/nvJPO+G+4VuoQSBoXgw7Ew8PfHW1PnxOuDWcZe8+rnPrgt1ju33KfNsYDUcYWG1cszsaTww9Fv4lPv1wO5m9q8ydL8dvqX9vfhau6msHkS4MmMl5CyB5bi181s8Qd6eZvZMCWTbB/gEPqs3PcnwFnBX6n+rbGWrS9K3I57XaRfgf60EgaH4AusewD/N7D/pczoEV5DPAH+TdFpGttxntyluUS0A+pm7BoIsldaYcbTeg6Yv18guubkEtxAWUEILAdgBn7XKZTHIWTE1eGDmsAKynYIr3TcpoYWKh0pcmj6Ho/Gh/Ud4oOxN1FlRv8u02RgPt1hOGTYFqdaj4gLE0boP6oYruRmrbOTzGkoLj7p/CtipDLLVpsf8cIAXcN/Vau8D93GdTxlm3PDZwd8kxbQcX1TdNZ3bBJ+pXMnqi6xPAHas9Hfemo/I6R4UjaTP4zFivYHfmtm1knrh6VrG4QpkYQXkqjFfrzgJeM7MTkvlnfBsp/dn88uXQZ7OwLn4Upafmdn0VJ7bSOIv+DKbb1jGKR/UTyisYK2QtDO+OHYHPKVNH+AIPN5obv0tS4+kMcBSMxss3/V4BB46sJWZvVNmWTYGeliaYcvbkON+PLZun3LKVM2E0z0omvSjex5XWDOBi4G9gT6VVlaJ5fjGF+3wANJBQN9yKyvwkIWMsqrJKKttcL/V86rbgj5ohNg1JyiazJDqHTy84H18yPVy5aRazXpZgiuD3wDHAHtYhWfc0s5FH6fn2wM/xofUx1mJdzBalwiFFawVKaD0t3gW0Z0rraxgNUU6Gw8t6IuHVVQ8PMCS70XS+fis4afxzUGmVlSwKiOGhMFaYa1ouUYB7sQj2fuZ2bOVFiaPe/EA3P5pWB0UQTjdg3USSe2tbu1lqyI3m1lpOaqRUFhBEFQNMSQMgqBqCIUVBEHVEAorCIKqIRRWEARVQyisoEVI+xOapNfqOf9aOj+8zKJVHEltJZ0p6SVJSyW9K+mfkoZl6vRPn89nKilraycUVtCSLAe2ldQnWyipL74AeHklhGoFXIHvfHQrnpb5RDy76FcydZ7FM8lWLBVyNRCR7kFLsgT/4Q0BJmfKh+C5q3athFCVJK0IOA74qZn9OnPqL7lUyQBmtghP9xw0QFhYQUtzO3BUJm+5gKNS+RpI2kvSxDRUmi/pupQOJnd+Y0nXS5otabmktyRdlzm/taQ7JM2VtEzSG5IuypzvJ+leSW9LWiLp+dxGFXly9Jf0QurjaUm7paHb8Lx6h0uanOq9I+lSpS3n66EDvhP2GguvLRMEmT8kzAyx848ZmTbtUv//lvShpH9JOrQBWaqesLCCluYveB74PYHHgL2AzVN51sJA0h542ud78IwKmwK/xHNFDUrVfgN8Cfgh/qPvga/Fy3Eznhn1RGAhntZ5x8z5nvgmGlfjQ9I9gBslrTSz25Ic3fFsoE/gOxtviQ/f2ufJexRwG75d/E/w3YF+gf/xn13owzCzeZL+DQyXtAQYb2aLC9XN43rg75nXHXClPy1Tdhe+R+QF+FDyKOBeSX3W2WU/lc4gGMe6cQDDgXfT878Cf0jPrwTuSc/fBYZn2jwGPJJ3nX3xvOafSa9fIrMxa4F+PwC+0kQZhf9JXwM8nCn/dZKtfabsqCTH8EzbmcCNedf8Dr5ByKYN9LsvvrbR8J2OJuMKbsNMnf7Z913gGqPwRd253az3S/X3zqv3KHBnpe+HUh0xJAxKwe3AIEkb4ZbSGsPB5NvpB9whaYPcAUwCVlDn73oeOEfS9yX1LtDX88AvJA1NOaby++kq6XeSZqbrrsCtsey1+uKWT3bt4b15l+qN78qTL+/D+E449c7umdnDuDU2BN9JaFNcST6s+rdLy76HHwFfBQZZXU6v/XGL8/E8eR7Ckymuk4TCCkrBvfjehJfgQ5kxBep0xTeMuJI6RbIC+BD3+fRI9U7Fh4w/A6am8IghmesMxi2WEcDM5KPaL3P+plTn18CBuHK6AVcyObYE5mWFM7PluPWWY7P0eH+evLk9D3vQAGa22MxGmdkJ+LD1Inx4+pWG2kk6EN/l54dm9kSePFvmybICt3QblKWaCR9W0OKY2RJJ9+F+pzutcL7yhaQhF64E8pmdrrUQOB3fXuxzeI70WyW9YGYvm9ksYGiyVHZL17s3WVtL8DCCU8zs6tyFC1g17+B+NjJ12pE2hE28lx5PBArl1yq0WWtBzMwk/RrfEGNHfAi9BpK2w31mI83sD3mn3wNm4Wmp1xtCYQWl4io8G+nVhU4mpfYPYAcz+3lTLmhmL0g6B/gm/kN/OXNuJfAPSRfizvOeuCO6DW61Aas2pBjI6jsqP41vC59NSTMwr/upuILoZWbX0UTSDGIHW3NTjk+mxzn1tOsAjAZmACcVqPIQcBbwgZm92lR5qp1QWEFJMLMJwIRGqp0LPCRpJT7jtRj3Ex2Gxy1Nk++AMxp3vhu+FdYS4Cn5BhMP4DOF03AFeRZuMb1iZsskPQ38TNIifFutYXhK584ZOX6L71k4RtIIfKg1DFia2mC+GepZwC3y3XDGAv/Fh3dH4P6lpQXeYxdgmqQ/AY+kvnfAUyTPSu+tECPwrKTHADtnQrY+NM+gOj699/GSfoUnBewM7Ay0M7Mf13PdqiYUVlAxzGySpC/jW4bdgvu0ZuLT+TnL40l8x5te+Azbc8AhZvaf5NR/ETgD99ssxYMvD8xYSkfjs4I3A/PxqPNa3DeWk2OWpMPwjUz/AryCz/6Nx7fhytUblRTfT9L5j/Fdp+/DlVchFuGbqh6aZOmMK6oHgIvN7P162vXGf5/5ExYzcSvPJH0tyfIDXNG/h09C/L6ea1Y9kcAvCAogKRdHtq+ZPVJpeQInFFYQAGlY9Rw+nNwBd4jPB3axMm28GjRODAmDwNkID33ohvvSxgFnhrJqXYSFFQRB1RCBo0EQVA2hsIIgqBpCYQVBUDWEwgqCoGoIhRUEQdUQCisIgqrh/wEkrLTJ1BuijAAAAABJRU5ErkJggg==",
      "text/plain": [
       "<Figure size 252x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "from matplotlib.ticker import FormatStrFormatter\n",
    "plt.rcParams.update({'font.size': 15})\n",
    "orig_astra_sim = [1016,1996,3928,7806,15562]\n",
    "mlsimperf_astra_sim = [1011, 1991, 3923, 7801, 15557]\n",
    "index = ['64KB', '128KB', '256KB', '512KB', '1MB']\n",
    "df = pd.DataFrame({'v1': orig_astra_sim,\n",
    "                   'v2': mlsimperf_astra_sim}, index=index)\n",
    "ax = df.plot.bar(rot=0, figsize=(3.5, 3))\n",
    "ax.yaxis.set_major_formatter(FormatStrFormatter('%.1e'))\n",
    "plt.xticks(rotation = 45)\n",
    "plt.xlabel(\"Message Size\")\n",
    "plt.ylabel(\"Cycles\")\n",
    "fig = ax.get_figure()\n",
    "fig.savefig(\"validation_astra_sim_all_reduce.pdf\", bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAASwAAAD4CAYAAABWpdv4AAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjUuMSwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/YYfK9AAAACXBIWXMAAAsTAAALEwEAmpwYAAAsN0lEQVR4nO2dedxVVdXHvz8GgQcBURQTUTRDKt/SQtPURHHW0AqF1Ap9lQZTc6hoxilNX4fKsXLIMEUzyTHFCUPNBDUVZ1BMHFBkFghlvX+sfXgOl3uf+d77XFjfz+d8nnv32fvsde9zzrprr7322jIzgiAIaoEO1RYgCIKgqYTCCoKgZgiFFQRBzRAKKwiCmiEUVhAENUMorCAIaoZO1RYgcPr06WMDBgyothhBUHWmTp36rpltWOxcKKx2woABA5gyZUq1xQiCqiNpZqlzMSQMgqBmCIUVBEHNEAorCIKaIRRWEAQ1QyisIAhqhpglrBEWLFjA7NmzWb58ebVFaVd07tyZjTbaiJ49e1ZblDWSAWNub1K9V7se1nilsfNbKU0orJpgwYIFvP322/Tr149u3bohqdoitQvMjCVLljBr1iyAUFprATEkrAFmz55Nv379qKurC2WVQxJ1dXX069eP2bNnV1ucoAKEwqoBli9fTrdu3aotRrulW7duMVReSwiFVSOEZVWa+G7WHkJhBUFQM4TCCoKgZgiFFbQbpkyZwqhRo9h6663p0KEDo0aNqrZIQTsjwhpqmKbGyLQ1r559QFmu+9BDDzF58mR23HFHFi5cWJY+gtomLKyg3XDcccfx8ssvM27cODbZZJNqixO0Q0JhBRXh6quvZp111mHevHmrlE+bNg1J3HPPPXToELdj0DBxhwQV4eCDD0YSN9988yrl48ePp2/fvuy+++5VkiyoJUJhBRVhvfXWY99992X8+PGrlI8fP57hw4fTsWPHKkkW1BKhsIKKMWLECO69917mzJkDwJNPPsmLL77IiBEjqixZUCuEwgoqxrBhw+jcuTM33XQT4NbVpptuyi677FJlyYJaIRRWUDHWXXddDjjggJXDwhtuuIFDDjkkltYETSYUVlBRRo4cyaRJk7j11luZMWMGI0eOrLZIQQ0RgaNBRdl///2pq6vjm9/8JltssQU77LDDynPvvPMOkyZNAmDu3LnMnDmTv/zlLwAMHz68KvIG7YtQWDVMuSLOy0m3bt0YNmwY1157LWPGjFnl3LRp0zjkkENWvp8xYwYPPPAA4Mn6giAUVlBxxo0bx7hx41YrHzJkSCimoEHChxUEQc0QCisIgpohFFYQBDVDKKwgCGqGUFhBENQMobCCIKgZQmEFQVAzhMIKgqBmCIUVBEHNEAoraDdcfvnl7LXXXvTt25devXqx8847c/fdd1dbrKAdEUtzapmxvarU7/yyXPbMM89k33335dhjj6V79+6MGzeOfffdlwkTJjBs2LCy9BnUFqGwgnbD448/Tp8+fVa+32uvvXjppZe44IILQmEFQAwJgwrRlF1z8soqY7vttuONN96okJRBeycUVlARWrprziOPPMLAgQMrIWJQA4TCCipCS3bNufLKK3niiSc46aSTKiVm0M4JhRVUjObsmjN16lSOO+44TjjhhNizMFhJKKygYjR115wZM2ZwwAEHMHToUM4777xqiBq0U0JhBRWjKbvmzJ49m3322YfNN9+c66+/PjZYDVahqgpLUj9JiySZpHUbqdtL0lWS5kqaL+laSRtUUNZjJL0kaamkqZKGNlC3u6T/pM+1TaVkrAUa2jVn0aJF7L///gDcdttt1NXVVUvMoJ1S7Tisc4FFQPcm1L0BGAgcDawAfgVMAHYtl3AZkr4KXAaMBSYDRwK3SdrezJ4p0uQnQOdyy1WLNLRrzpe//GWeeuoprr76aqZPn8706dNXnttxxx2rIW7QzqiawpL0BWBf4Je44mqo7k7A3sBuZvZgKpsFPCppTzO7pxVyDAHuN7OGdvMcC/zRzE5PbSYB2wFjgCMKrrcVcDxwCnBpS+VaU2lo15yJEycCcPjhh6/WLjanCKBKCktSR+C3wGnAvCY02Q94O1NWAGb2L0mvpHMrFZako4ETga2At4CLzeycVsi6JW7ZnZDre4WkG/NlOS4E/gA839I+m0yZlsiUm1K75oRSChqjWj6sbwFdgIubWH8QxRXAc+kcAJK+j1s1E4AD0+vTJX23FbJm1y/s/zlgfUkb5vo/ANgROLUV/QVBUIKKW1jJUX46cISZLc/PEDVAb4pbYnOBLdN1ewK/AM4ws0xhTJRUB/xU0qVm9qG8w/zUU8fUfpXvwsw+yPVNkf7n5s6/I2kd3Lr6uZnNbcrnkjQaGA2w2WabNVo/CNZ2qmFhnQn808zuaOPr7oQ772+U1Ck7gPuAvsCmqd43gOW5IxtOLi84mstJwFLg8qY2MLPfmdlgMxu84YYbNt4gCNZyKmphSfokcBTwBUnrpeJs7rqXpA/NbEmRpnOBYk90b+otnWzl7LQS3fcHZgK3Atvnyj+LzwBuX6xR7vq9WNXKyiyvuWlY+BNgFNAjWVdZmEYPSd3NbHGJ6wdB0EQqPST8GD7d/0iRc68DV+BhC4U8T/HwhUG4vwrgvfT3QODtInVfADCzOcCcrDCL/zKzKSVkznxXg3CFl+/7PTN7R9K2uIL6S5H2DwP3AnuWuH4QBE2k0gprMlC4MGxf4IfA/sCMEu3uBH4maRczmwwgaTDuv7oz1XkEWAJsYma3t5XAZjZD0ovAIcBdqe8O6X3W98us/rm2BS7ALcrH20AOmujvW+uI2cW1h4oqLDN7F3ggXyZpQHr5DzNblMpeBiaZ2f+mdo9Iuhu4RtIp1AeOTs5isMxsnqSxwK8lbQ48iPvoBgK7m9mXWiH6WGCcpFeBh3A/2MeAw1Lfi4p8ruzlYyWCS5tM586dWbJkSUR+l2DJkiV07hxxumsD1Y50L0UnVp3JAxiBWyxX4oroNjxAcyVmdo6kN/A4rJNxJ/iLwKo5TZqJmV2Xho4/BH6G+8kObK0iaiobbbQRs2bNol+/fnTr1i0srYSZsWTJEmbNmkXfvn2rLU5QARTmdPtg8ODBNmVKKTcaLFiwgNmzZ7N8eUsmMNdcOnfuzEYbbUTPnj2rLcoayYAxTfOuvNr1sMYrNTHQWdJUMxtc7Fx7tbCCAnr27BkPZbDW06o4LEm9JW0rqUtbCRQEQVCKJissSadKOjv3fg/gNWAqMD3FWAVBEJSN5lhYh7Pqerrz8DCFnfEYp7PaUK4gCILVaI7C2oQUJyWpP/Bp4Bdm9k/gfHzRbxAEQdlojsJaiC9PAdgDmGtm/0rvl1K/xCYIgqAsNGeWcBIwRtIKPDnd33LnBgL/aUvBgiAICmmOhXUisAy4Hl8E/JPcua/jkeVBEARlo8kWlpnNwoeCxdgHHxYGQRCUjWYHjkrqDWyDp2u508zmAv8FPmiwYRAEQStpThxWR0nn4GlgJgF/ArZIp2/Cs30GQRCUjeb4sH4JHAN8F0/rkl+B+zfgi20oVxAEwWo0Z0j4dWCMmV2Vdr3JM52UWz0IgqBcNMfCWg9XTMVYh9XTwQRBELQpzVFYzwAHlTi3H22QVTMIgqAhmjMkPAO4SVI34EbAgG0lfQn4JjCsDPIFQRCspMkWlpn9DU8JvCeey1z4DsejgK+Z2V3lEDAIgiCjWXFYZnYDcIOkgfi2Wu8BL1ikLQ2CoAK0KOOomb2I50oPgiCoGA0qLEnfaca1zMwubaU8QRAEJWnMwrqoGdcyIBRWEARlo0GFZWatyvkeBEHQloRCCoKgZmjO4ufj85tQFJw7S9J3206sIAiC1WmOhfUd4OUS515M54MgCMpGcxTW5pRWWK8AA1otTRAEQQM0R2HNBbYucW5rYEHrxQmCIChNcwJHbwXGSnrYzJ7OCiVtgyfv+1vJlkEQlGTAmNubVO/Vroc1Xmns/FZK075pjsL6EfB54AlJTwBvAh8BtsMzOYxpe/GCIAjqac7i5/eA7YFj8bxY3dLfbwOfS7ndgyAIykZzFz8vBS5PRxAEQUVpThzWVEnfSbvmBEEQVJzmzBI+DfwKeEPSeEl7S1JjjYIgCNqK5viwRgEb4z6sjYG/A69JOlPSVuURLwiCoJ5mrSU0s8VmdqWZ7QZ8DLgKOBx4QdKDkkZJ6loOQYMgCFqz+PlDPKVM9lrAJcCrkvZqrWBBEASFNEthSaqT9A1J9+PLdEbgSqq/me0KbArcR8wiBkFQBpozS3gl8BZwMTAT2N3MBpnZOWb2NqyM1fo1sa4wCIIy0Jw4rE8CpwDXmdnCBupNA3ZvlVRBEARFaNDCkvQRSTdJ2sfMPmdmvytUVpL2SXU2AjCzRWY2qZxCB0GwdtLYkPAUYEvg7gbq3A1sAZzcVkIFQRAUozGFdSBwWUP7DqZzl1N6G/sgCII2oTGFtTnwbBOu8xzhaA+CoMw0prCWAD2bcJ11U90GkXSIpFskzZK0KK1P/GoT2nWRdJ6k2ZIWS7pd0oAmyNUmSDpI0tOSlkp6VtKIBup2kDRFkkk6sFIyBsHaQGMK63FgWBOuc1Cq2xgnAYuAE9N17wf+LOm4Rtr9BhiF+9SGA32AiZWIqpe0C3ATLut+wO3AdZL2LtHkaDweLQiCNqaxsIZLgPEpy+gfi1WQ9HXgSDyItDG+aGbv5t7fJ2kTXJH9tsT1NwX+FzjKzK5JZU/heeSPAP7QhH6Lkqy0V4AtzOzVEtV+BjxoZsen9/dL+iTwcwomI1ImizPxZIYtlisIguI0aGGZ2U14IOhVkh6TdLqkYyQdLek0SY/i6wl/Y2Y3N9ZZgbLKeALYpIFmmSXz19x1ZgGTcYtnJWnoNiUN3d6SdI6kzo3JVQpJXfCYshsKTl0P7CSpV0H56cBDwL0t7TMIgtI0GjhqZidLegD4Hj4k65JOLcMfzoPM7LZWyLATvk1YKQYBr5vZooLy54Ah2RtJhwLX4TOWPwY+CpyFK+VTWijbR4HOwPNF+u4ADAQeS/1/CjgK+FQL+wqCoBGaFOluZrcCt0rqBGyQiueY2Qet6VzSUOBg/EEvRW9gXpHyuekcKS/XucA1ZrZyf0RJy4CLJZ1lZnNSvY65a2SvO6bPBkDuc2XJCgv7n1twHnxIe5GZvdzUCQFJo4HRAJtttllTmgTBWk1z08t8YGZvp6O1ymoA8Gfgb2Z2dWuuhVs6mwE3SOqUHfhC7K7ANqnebsDy3JHts/hyvry5M5CSRuJbnZ3RnHZp5cBgMxu84YYbNqdpEKyVNCune1shaX3gTnwR9eGNVJ8LFPqKwK2bzNLpk/7eUeIa/dPfqfhGGhkfAW7BZyzfzJW/keubIv1nltXc5CM7F8/G2kHSetSHgnSX1KORtZdBEDSRiissSXXAbcA6wIFm9n4jTZ4H+kvqbmaLc+WDqPctvZf+jsad+IW8ApAUx5ScLAPSy6dLzBJOx62uQUB+feQgYAXue+uOhzGcn44816drREbWIGgDKqqw0jDtRjxb6efNbHYTmmWhA18CxqXrbALsCmT+qheAWcAAM/t9W8lrZstS7q9DWDXH1wjgETObnz5TYXaKjfEJgB/jw9IgCNqASltYlwD7AycAG0jaIHfuiaQg7gUws6Hp7+uSrgAuTE7zd4Cx+HByXKqzQtLJwJ8k9cSHm//FF24fDAxvgiVXitOBByRdCExI8u8P7Jv6/gB4IN+gwHJ7tIX9BkFQQKUVVhZT9esi57YAXmXVWbyM44HF+JCrDh+efTXtkwiAmY2XtAC3ao7C0zbPwIef/22pwGY2WdJw3KH+bXx4eZiZNZTBIgiCMlBRhWVmA5pQZ0iRsmV4NPxJjbS9E7eumirPq3gu+sbqTcCtqza9bhAEzaM1m1AEQRBUlFBYQRDUDKGwgiCoGUJhBUFQM4TCCoKgZgiFFQRBzRAKKwiCmiEUVhAENUMorCAIaoZQWEEQ1AxVyYcVBJVmwJjbm1Tv1a6HNV5p7PxWShO0lLCwgiCoGUJhBUFQM4TCCoKgZgiFFQRBzRAKKwiCmiEUVhAENUMorCAIaoZQWEEQ1AyhsIIgqBlCYQVBUDOEwgqCoGYIhRUEQc0QCisIgpohFFYQBDVDKKwgCGqGUFhBENQMobCCIKgZQmEFQVAzRIrkoM2INMRBuQkLKwiCmiEUVhAENUMorCAIaoZQWEEQ1AyhsIIgqBlCYQVBUDOEwgqCoGYIhRUEQc0QCisIgpohIt1rjKZEkzcpkhwimjyoOcLCCoKgZgiFFQRBzRAKKwiCmqHiCkvSJyTdK+l9SW9IOk1Sxya06yXpKklzJc2XdK2kDSohc+r/GEkvSVoqaaqkoUXq9JN0s6SFkt6VdJGkukrJGARrOhVVWJJ6A/cABhwEnAacDJzahOY3AEOAo4FRwPbAhDKIuRqSvgpcBlwD7AdMA26TtE2uTmfgLmBzYCRwAnAI8LtKyBgEawOVniX8FtAN+LKZLQAmSuoJjJV0TipbDUk7AXsDu5nZg6lsFvCopD3N7J6WCiRpCHC/mamBamOBP5rZ6anNJGA7YAxwRKozHPg4sJWZvZLqLQeul3Sqmb3UUhmDIHAqPSTcD7irQDFdjyux3Rpp93amrADM7F/AK+ncSiQdLWmapGWSZkr6QWsElrQlMBC38LK+VwA3FvS9H/BYpqwSE4D/Avu2RoYgCJxKK6xBwPP5AjN7DXg/nWtyu8Rz+XaSvg9ciiuKA9Pr0yV9t5UyU6T/54D1JW1YSkYz+y8wnYY/WxAETaTSQ8LewLwi5XPTuZa02xIgDS1/AZxhZplPbGJyev9U0qVm9qEkAXknf8fUfpXvwsw+yPVNkf7n5s6/04rPFgRBE1mTIt13AroDNxYon/uAnwGbAjOBbwBXFWm/vOB9Qz6tNkHSaGB0ertI0gttcl3oA7zbaMVTy/4Ri9Ik+UK21ViLZNu81IlKK6y5QK8i5b2pt1hKtduwSHm+XZ/0d1qJa/THFdat+AxjxmfxGcDtizXKXb8Xq1pQvQvON/TZ/l3swmb2O8owiyhpipkNbuvrthXtWb6QrWVUSrZKK6znKfDnSOoP1FHcR5Vvt2uR8kHUhza8l/4eCLxdpO4LAGY2B5iT63/dVD6lgb6zvmYW9P2emb2Tq1f42dbBh6yXlbh2EATNoNJO9zuBfST1yJWNAJYAkxppt7GkXbICSYNxZXBnKnokXWcTM5tS5FjYEoHNbAbwIh5TlfXdIb2/M1f1TmB7SXlzdhjQBfh7S/oOgqAAM6vYgQ+P3gQmAnvi/ptFuKM8X+9l4IqCsruAGcCXgYNxi+kfBXV+gM84noHHbe0LHA/c3IBMQ/xraFDurwIfAj8FdgeuxpXjNrk6nYFngKnA/qnNW8C4Sn7HSZbRle5zTZEvZGvfslXjg30Cd4QvScrrdKBjQZ1XgasLytbDneXzgAXAn4E+Ra5/RFIaS3C/0qPASQ3I06jCSvWOSYp0GfA4MLRInU3xIeoifNh5MVBX7ZspjjjWlENm1oD9FQRB0H6IbA1BENQMobCCIKgZQmGtZRSm8kmR/+2SkK1ltCfZ2lqWUFhrCZK6SzobXwlwiaTPQZptaGeksBHw+Lz29gCGbM2gre+vcLqvBaR1lo/gy49mAZ/Hg2BHmdmTVRRtNSR1B/4P+BiwLvBjM7tPkqqtXEO2JslRBxyHryx5EzjfzJa01fXXpLWEQRFSkO6/8Ri2o83slVT2NnAo8GSublUfvKRYH8Nlez0V3yNpqJndXy25IGRrhhwP4iM3w5XnjpK+Yp65pPV9hIW15pJ+7f6JL+T+nJm9L6mLmS2TdCO+nOgePF7taTMzSR3N7MMqyNoDV54zgP81s9dSCuwJ+BKogyotU8jWbDmewtMpfRuYjSe0/AdwopldlKvb4h/G8GGt2eyEB7O+BfwPQFJWPfCI/UPxVQe3AndL6mD1KXgqhqSuuPJcCBxpniMN83WfLwILJB0oaaikTUO29iVbWo/7BO5uONTMXjKz+XjOuMeBpZIGSeohqVP6YWzZPVbtyNU42v7A0+xsl14fgf/y/R34ZCp7BvdpfR7YAs+rPwe4tkrybgS8hD9kOwKdc5/jZXyYMx1YAdwN7BGytR/ZgK+kPi4FNs2V98YtrRfwFSLPA2cD3VrcVzVu0DjKd+BrGp8CzsuVZUrrLjyt9IO45dUxnV8n3WzTgc0qKOu6wCHpdT/c1/Y8sA0+0/V0UqyfwRMtHpgU643AOiFb+5EN+F5SWhcAPVPZM7hL4iB8eHgDboWd0uJ+KnVzxlGZA8+P/xZwbEH5Eemmfg84KFeeKa2TcD/IxhWSs0N6qK7JlfVLD9sLyUJ4GPhIQbvR6cH4eMhWPdmS0jywoOzk1Mev8bx0DyXZsnuscyqbTLIGm3uED2sNIm01Br7w21JZJwAzG4fv/vMG8C1JO6byDyX1wf1dz+MLt8uO+UYeXYD5Sc6OZjYLz7AxG08d9CszezOdz+7VZfhQZ3HIVh3ZUp63p4FbJB2Vk+08XGkdB/TFne2z0j3WycyW48q2Z/oMzSYU1hpA7qb8EI+16kDKfmpmH2QOTjO7HvchbAr8IlNawJl4up/vm1nZFVYu2n7l/WdpZjI9fCPxYc7ZknZKkwErJPUC9sBjyIpuCReyVUS2LXHFNw/4g6QTcvJcABwLrA+MTAk6s/uwDz40nIbvJtV8ymW6xlGZA+gK3AvsafVm92vA2IJ6HXKvj8B/Ie8E7kg333YVkLUT0Cm97ohPx/+mRN3MN/Mcbv31wjO3LiSXhyxkq7xsuML8Pe7zPAf/oTyhoM5J+PDwfPwHsjNwOb5hS4uHpWW9QeMo/4Fv6PoY7swcmsqeB36aXmc3uoAuuXZfxwMN5wLbVkDOrnhs0EmZHHiusisy+Yq0yR6+Z/HQi0XAZ0K26slGvT+qL5637lzcal8BHFdQN1NavwauxV0VrfphLPsDFUf5D2Bn3FqajQ/t7iDN1gDrNtBuKL5TdSVkrMNjdaYB305lEynIyMrqyRw3SQp4BfDpkK3ysuEW3vq5953T8Ss8qeb/ABeVUFonpPJlbfEdxdKcGiQ517ub2TwAM3tI0pl4Cuc/44rqs8CRwDJJC3Df1lLc71AHTAGON3fillvejuZR9l8AbgZOTn613sDzkjbDfSsGrJC0BB/C/hdXwnvgluJr5ZAvybZre5MtOaqrKlsKMr4NeF3SbWZ2nbnzHEn3AH/FraeTUpNfS8LMfgtgZr+WNA+YambPtFSOlfIkLRjUCGm5zZ14GuizrH7XHiTthuewH4b7tf6Mp6TuTf2v4gb4DM2JZvZUmWWVmVnm/E1lPYC/4U7Zj+JBjvPT38Xp9RLcKfsB7mv7ppkta2PZ6vC8+3+0tGlue5GthLxVkU3Sb4Dv4n7RjfHh6Z3ADWa2RNL/4UGrX8RDasak+t81s0ta03cxwsKqPQ7BtzzrCSyUdFGmtMxsUvoF7oAPE39kZtfk125l563M6wWVsgdI2groIek0YLKZLZB0EDAenzG6M73ugu892RWP4O6Ox/pcUAZl1QN4AA+YBbgiWTML24FsXfF9BrbE/Ys3mtkH1ZLNzI5P/8MdgV8CnwO+BoyRdCzu3P84Ptx7QNIFuBP+IknLzez3rZWhUKA4aujALabX8ODA/wCnUrAZB67Q7saHBUNSWUeKOGjLJOO6+C/8ZHyHoftxx++uBXXuwaOhjyxxnQ5lkK0rPkkxEfgU0LWwvyrK1iPJ9m/canoH+Be56PRKylbw3TyC+9FG4RM9lyc578B9VONzdQfgjvhPtPl3VIkbOI42+me50umF+xS2w6eU30xKq29B3S/g6wdnkUIeKiRjB9wR+zA+W5W5HR4B/lxQtye+g9JL+Ar/bBZs5cxmGeQbivvvts0pqD7pULVkw4dTk/HlU5/BZ+EOw3+crsFnebMZuh74kL/NZcP9mwfl3udnlh/BA4+/krvHTk734N/JrZLIZGnz/1+lbuQ42vCfBtcDF6fXVySl9LP0kB2Vq7dzusleTA9E2S2sdMP/Azg7ve+a/l6CR9p/BtiMZBUmme/FLYbv0cIlG82Q7+v4dPx66f0wfBYuWyh8CmnmtJKy4cGW/8KHXJki7QL8FrdW101lmVLqQb2l1SayUT8juQg4JleeV1oP4esSh1O/2HozYMv0uqz3WFlv3jhafQOp4H12I48GJubKL0tK61ncPN8yd25HKrugeR08TujuXFknfI3bm+lmn58U2MfT+XXTw/pYpkjKKN9hwBvp9eD0fV2MO4qvwGPTLs09gGWXLX0/v8VnAjMlkFlTO+HO9M/m6nfMyfZYW8iWZLgUeDd93mnAt3Ln80prMu5uGEGF992sWEdxNPMf487TsSQfVMG5/vgyi8/nyqbjsS7jgI2qJHMHfOhyHG6xTAZ+iC+qfhh3JvcCfpLO/zz38HUvp2LN9dM7fVcXAKfhPrZOuXpjcN/R6FxZWWVLfWwCbJF9j7nyT6b/6w4lPk+byAYMxOO2rgR2wMMVnm1Eab2NTwJ1bW3/TZazUh3F0aybp0f6hfsHbu53zJ3rkB66J4D9Utl16ZfxjqTIzgE2qKL8G+AxYHckWf6TLIX857gsKa3ulMGBnfroBVxWULYOvlzksaS4LsrKc3WuB6ak12XxxRTIVPLz4zuezwX2z5V1a+sfpXTNo0kBoriPdEIRpZV3xD+Ah1B8qVL3Vix+bmekoNCbcefm0bivamUIgpmtMLO5wCRghKSbgX3wm2Z/3MdwIBVY2C6pTtJYSddJmpCyW/Y2szlmdlWS5zbcN/KM+ar9LKPEq/hQp5OVIXhVnl/8cTyneO+s3Dyo8jzgfTx54cez8iyzBZ4zLIsf+6AMsnWTtHP2XTTy+Remvxuktj1wK+jWlDWhTTDfKOIKM3tPUmczewL4Be7/PF7St1K9pZK6pNdDcD/atLaSoymCxtGODtw0fxrYm/oZtq3wcIbP5Op9A49enwnsRc7pSkEupDLJmW1u8U/cknoStwS+hQeoZv62j+NDwm/m2vbGk8ndQRl8IEm2V/CHqV/Buew77Y8r/RXAnwra3gzcQm4I1Iay1eGze4uB/WjYuuqY6r+Z/t8d8HCCBRQMEcv4f/409ZbW6FQ2APhaJfpfTZ5qdBpHgzfILukGzWbRDsGntufgUcw3Z4oL+D4+TZ/5MzpWSMZ1cMtpIrB5rnwCbjmtmytbHw8P+De+9uwYPPPk25QjTscf8Gdxn1kPVg0FWB+fectmLvsDf0zf7TP4yoB78EmBcmVd+C0+QfI0Pow/sJTSSgqrIz50/Sk+OfA+FcisUSDHtum+exb4MXBTUvQVSfa4iiyV7jCORm+OgfhQaT/cslqEO4cPwqfg38KHOp9I9SuipApk3Bu3moYVlG+VHqjh6X1mZW2OrzebmRTaveVQCKmv7+CR1tdkDxS+bOTBpCRfxrMHbJ3O9U5K/2p86ctllCljaHrwn8dnIzdOD/57wAGllFZq9yjuK1pMGTJCNCJz9j/8FB5dvyIp+IrKsVKeanQaR4M3SCd8ycV4PCB0Irkpazzm5V0KVutXWMYdcCupZ0F5D3yG7bhcWXbDd8NnwvoDPcos31l4uuD/w53/S5O8P8Utqhm41bdapgrKHUfkM6OZY3vldlzFlBY+BOySFPxCymCRNkPujdJ3NreqclSr4zga+Kf4DM2b+FDgllx5t/T3a+lXbotyP2Al5OsKbJheZ0OuLKDxYepzcWX+orLMAhaTK/f6XHwoPR8Pqq3Lnfs2bumdiYdh5MMa2jqCvQce5rFxQXn2va1XoLTysmQxWZsDH63i/ViHD5dXAJ+qlhxmMUvYLjGfoRmJK6T9UloWrH7L7674L+4CS3dUOUmzgQfl5Ftq9QuusxS92WzaUjybAGZmaRH0SEkfKZNs3SX9UNK1wCWSDk99fx8fht6FW6Pv51JFX4pnuzgQV1ArZwLb8vtMM3ov4znKFubP5b63efj6vAeBPwF7yekPHCmpv5nNNLPpbSVXczGz9/Eh86etzBk+GiMUVjvFzCbha7U64lkP9gKQ1A+PaXob99WUlZSG5SHgWknH5MpL3TuL8Qjs7IH9De5s71iifmtkWxefpfwK7hP6JHCNpO8BmNmP8A0ZXinSfHb62+ZyJdl64hMNT+E7GC3OnVP62yHJOQ8fuk7ClexReNT5T0mbiVQbM7vbzJ6uthxVM+3iaNoBbI872ZfgM0tP4T6sT1eg78aWa+QjsrPh3yXA7bjv5UpcgX22DLJ1wWcq76J+7d9mwO/wkIZPFH6W3Ou+uF/oT5QhMBQPhp2JpyfelHo/XnfcOu5VUD/77npR79ieT4VnA2vhCAurnWNmj+GBoV/Dp9z/AOxoZv+uQPdb4lva34KvtXuBVYMIV+SshMwSWIpbOxfiCfJ2MbOpZZBtd+Aj+KzejCTDa8BfUv+b5CtbfZK+QXhep+2AX1oZAkPxBdb9gUfN7PX0Pe2HK8ipwO2SjsvJln13G+AW1VxgJ3PXQJCn2hozjvZ70PTlGvklN2fiFsJcymghAFvjs1ZZFoPMiumIB2aOKSLbsbjSfYUyWqh4qMQ56Xs4DB/af4AHyl5NvRX1m1yb9fBwi6VUYFOQWj2qLkAc7fugfriSzVjlI59XU1p41P2/gE9WQLa69LcwHOAp3He1yufAfVw/owIzbvjs4PlJMS3FF1X3TufWx2cqV7DqIutjgEHV/p+35yNyugfNRtKn8RixgcCFZvY7SQPwdC134wpkXhXk6mi+XnEy8ISZHZfKe+DZTu/I55evgDw9gR/gS1l+bmYzUnm2kcRf8WU2X7WcUz4oTSisoEVI2hZfHLs1ntJmMHAwHm80u3TL8iPpVuB9Mxsh3/X4Ajx0YBMze6vCsqwH9Lc0w1awIccdeGzd7pWUqZYJp3vQbNJD9ySusGYCZwC7AYOrrawSS/GNL7riAaTDge0rrazAQxZyyqpjTllthvutnlT9FvRBI8SuOUGzyQ2p3sLDC+bjQ65nqyfVKtbLYlwZnA8cAexsVZ5xSzsXfZhebwX8CB9SH2ll3sFoTSIUVtAiUkDphXgW0W2rraxgFUX6Bh5asD0eVlH18ABLvhdJP8NnDT+Bbw7yQlUFqzFiSBi0CGtHyzWKcCMeyb6TmT1ebWEKuAUPwB2ShtVBMwine7BGIqmb1a+9bFdks5nVlqMWCYUVBEHNEEPCIAhqhlBYQRDUDKGwgiCoGUJhBUFQM4TCCtqEtD+hSXqpxPmX0vmxFRat6kjqLOkkSc9Iel/Su5IelTQmV2dI+n62qaas7Z1QWEFbshTYQtLgfKGk7fEFwEurIVQ74CJ856Nr8bTMo/Hsol/M1XkczyRbtVTItUBEugdtyWL8wRsJTMmVj8RzV322GkJVk7Qi4EjgJ2Z2bu7UX7NUyQBmtgBP9xw0QFhYQVtzPXBoLm+5gENT+WpI2lXSpDRUmiPp9ykdTHZ+PUl/kPSGpKWSXpP0+9z5TSXdIGm2pCWSpks6PXd+J0m3SHpT0mJJT2YbVRTIMUTSU6mPxyTtkIZuYwvqHSRpSqr3lqRzlLacL0F3fCfs1RZeWy4IsnBImBtiFx6v5tp0Tf3/R9IySf+WtH8DstQ8YWEFbc1f8TzwuwD/AHYFNkzleQsDSTvjaZ8n4BkVNgDOxnNFDU/Vzgc+D5yIP/T98bV4GdfgmVFHA/PwtM6Dcuc3xzfRuAwfku4MXCVphZldl+Toh2cDfRjf2XhjfPjWrUDeQ4Hr8O3if4zvDnQW/sN/SrEvw8zekfQfYKykxcBEM1tYrG4BfwD+nnvfHVf6L+bK/oLvEfkLfCh5KHCLpMFr7LKfamcQjGPNOICxwLvp9d+Ai9PrS4AJ6fW7wNhcm38A9xdcZw88r/k26f0z5DZmLdLvIuCLTZRR+I/05cB9ufJzk2zdcmWHJjnG5trOBK4quOZR+AYhGzTQ7x742kbDdzqagiu4dXJ1huQ/d5FrjMcXdWe7WQ9N9XcrqPcgcGO174dyHTEkDMrB9cBwSV1wS2m14WDy7ewE3CCpU3YAk4Hl1Pu7ngS+L+k7kgYW6etJ4CxJo1KOqcJ+ekv6jaSZ6brLcWssf63tccsnv/bwloJLDcR35SmU9z58J5ySs3tmdh9ujY3EdxLaAFeS96n0dmn5z/BD4EvAcKvP6bUnbnE+VCDPvXgyxTWSUFhBObgF35vwTHwoc2uROr3xDSMuoV6RLAeW4T6f/qned/Eh48+BF1J4xMjcdUbgFssFwMzkoxqaO391qnMusDeunK7ElUzGxsA7eeHMbCluvWX0SX/vKJA32/OwPw1gZgvNbLyZHYMPW0/Hh6dfbKidpL3xXX5ONLOHC+TZuECW5bil26AstUz4sII2x8wWS7oN9zvdaMXzlc8jDblwJVDIG+la84Dj8e3FPoXnSL9W0lNm9qyZzQJGJUtlh3S9W5K1tRgPIzjWzC7LLlzEqnkL97ORq9OVtCFs4r30dzRQLL9Wsc1ai2JmJulcfEOMQfgQejUkbYn7zMaZ2cUFp98DZuFpqdcaQmEF5eJSPBvpZcVOJqX2T2BrMzutKRc0s6ckfR84HH/Qn82dWwH8U9KpuPN8c9wR3QG32oCVG1IMY9UdlR/Dt4XPp6QZVtD9C7iCGGBmv6eJpBnE7rb6phwfS3/fLtGuO3Az8CrwzSJV7gVOBhaZ2fNNlafWCYUVlAUzewB4oJFqPwDulbQCn/FaiPuJDsDjll6U74BzM+58N3wrrMXAv+QbTNyFzxS+iCvIk3GL6TkzWyLpMeDnkhbg22qNwVM698zJcSG+Z+Gtki7Ah1pjgPdTG8w3Qz0Z+JN8N5w7gf/iw7uDcf/S+0U+Yy/gRUl/BO5PfW+Np0ielT5bMS7As5IeAWybC9laZp5BdWL67BMl/QpPCtgT2BboamY/KnHdmiYUVlA1zGyypC/gW4b9CfdpzcSn8zPL4xF8x5sB+AzbE8B+ZvZ6cuo/DZyA+23ex4Mv985ZSofhs4LXAHPwqPM63DeWyTFL0gH4RqZ/BZ7DZ/8m4ttwZfXGJ8X343T+Q3zX6dtw5VWMBfimqvsnWXriiuou4Awzm1+i3UD8+SycsJiJW3km6ctJlu/hiv49fBLityWuWfNEAr8gKIKkLI5sDzO7v9ryBE4orCAA0rDqCXw4uTXuEJ8DbGcV2ng1aJwYEgaB0wUPfeiL+9LuBk4KZdW+CAsrCIKaIQJHgyCoGUJhBUFQM4TCCoKgZgiFFQRBzRAKKwiCmiEUVhAENcP/AyjGNNrRsZ/bAAAAAElFTkSuQmCC",
      "text/plain": [
       "<Figure size 252x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "from matplotlib.ticker import FormatStrFormatter\n",
    "plt.rcParams.update({'font.size': 15})\n",
    "orig_astra_sim = [3535, 7007, 13895, 27671, 55223]\n",
    "mlsimperf_astra_sim = [3530, 7002, 13890, 27666, 55218]\n",
    "index = ['64KB', '128KB', '256KB', '512KB', '1MB']\n",
    "df = pd.DataFrame({'v1': orig_astra_sim,\n",
    "                   'v2': mlsimperf_astra_sim}, index=index)\n",
    "ax = df.plot.bar(rot=0, figsize=(3.5, 3))\n",
    "ax.yaxis.set_major_formatter(FormatStrFormatter('%.1e'))\n",
    "plt.xticks(rotation = 45)\n",
    "plt.xlabel(\"Message Size\")\n",
    "plt.ylabel(\"Cycles\")\n",
    "fig = ax.get_figure()\n",
    "fig.savefig(\"validation_astra_sim_all_to_all.pdf\", bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAASwAAAD4CAYAAABWpdv4AAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjUuMSwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/YYfK9AAAACXBIWXMAAAsTAAALEwEAmpwYAAAsT0lEQVR4nO2de7xVVbXHvz8QgYOACD4SUfQWWnlLS01TEyVfaGiFQmqFXaWHr/JR1LXCzDS9appvTc0wRTOfSYovFLMURFF8g2LiA0WQN6GM+8eYm7PY7H3ee++zYHw/n/XZ+8w515pj77PWb8855phzyswIgiDIAx1qbUAQBEFTCcEKgiA3hGAFQZAbQrCCIMgNIVhBEOSGEKwgCHLDOrU2IHD69Olj/fv3r7UZQVBzJk+e/J6ZbVgqLwSrndC/f38mTZpUazOCoOZImlkuL7qEQRDkhhCsIAhyQwhWEAS5IQQrCILcEIIVBEFuiFHCnDB//nxmz57N8uXLa21Ku6JTp05stNFG9OjRo9amrJH0H/W3JpV7rcthjRca/UErrQnBygXz58/nnXfeoW/fvnTt2hVJtTapXWBmLFmyhFmzZgGEaK0FRJcwB8yePZu+fftSV1cXYpVBEnV1dfTt25fZs2fX2pygCoRg5YDly5fTtWvXWpvRbunatWt0ldcSQrByQrSsyhPfzdpDCFYQBLkhBCsIgtwQghW0GyZNmsSIESPYeuut6dChAyNGjKi1SUE7I8IackxTY2TamtfOOqAi13300UeZOHEiO++8MwsWLKhIHUG+iRZW0G447rjjeOWVVxgzZgybbrpprc0J2iEhWEFVuPbaa1l33XWZN2/eKunTpk1DEvfddx8dOsTtGDRM3CFBVTj44IORxK233rpK+tixY9l4443Zc889a2RZkCdCsIKqsP7667PffvsxduzYVdLHjh3L0KFD6dixY40sC/JECFZQNYYNG8b999/PnDlzAHjqqad46aWXGDZsWI0tC/JCCFZQNYYMGUKnTp245ZZbAG9dbbbZZuy22241tizICyFYQdVYb731OOCAA1Z2C2+66SYOOeSQmFoTNJkQrKCqDB8+nAkTJnDnnXcyY8YMhg8fXmuTghwRgaNBVRk8eDB1dXV897vfZcstt2SnnXZamffuu+8yYcIEAObOncvMmTP5y1/+AsDQoUNrYm/QvgjByjGVijivJF27dmXIkCFcf/31jBo1apW8adOmccghh6z8e8aMGTz00EOAL9YXBCFYQdUZM2YMY8aMWS194MCBIUxBg4QPKwiC3BCCFQRBbgjBCoIgN4RgBUGQG0KwgiDIDTUVLEl9JS2UZJLWa6RsT0nXSJor6QNJ10vqXUVbj5b0sqSlkiZLGlSUPzB9juLjrGrZGARrOrUOazgHWAh0a0LZm4ABwFHACuC3wG3A7pUyroCkbwCXAaOBicCRwF2SdjSzZ4uKHw7MyPw9q9L2BcHaQs0ES9KXgP2A3+DC1VDZXYB9gD3M7OGUNgv4l6Qvm9l9rbBjIPCgmTU0oW008EczOz2dMwHYHhgFHFFUdmoJEQuCoA2oSZdQUkfg98CvgPeacMr+wDsFsQIws8eBV1Ne9tpHSZomaZmkmZJ+3Epbt8Jbdjdl6l4B3FxcdxAElaVWPqzvAZ2Bi5tYfhvghRLpz6c8ACSdAlyKdxUPTO9Pl3RsK2wtXL+4/ueBDSRtWJT+gKSPJL0m6dQkzkETuPzyy9l7773ZeOON6dmzJ7vuuiv33ntvrc0K2hFV7xImR/npwBFmtryJS4v0AuaVSJ8LbJWu2wP4JfBrMzst5Y+XVAecKulSM/tIXmFWRDqm81f5Lszsw0zdlKh/bib/XeAD4CzgEeA/uGCeBmwInNCUD9lsRvesyGUbr/eDilz2jDPOYL/99uOYY46hW7dujBkzhv3224/bbruNIUOGVKTOIF/Uwod1BvBPM7u7ja+7C+68v7lIfB4Afg5sBswEvg1cU+L85UV/N2uRJjObAkzJJN0naRlwoqTTzWy1rq+kkcBIgM0337w51a2RPPnkk/Tp02fl33vvvTcvv/wy559/fghWAFS5Syjp08B3gF9JWl/S+kBdyu4pqWuZU+cCpZoTvahv6RTu9Gm4+BSOB1N6v/R6J7Bj5vheSt+x6MjWTYn6exXll+Iv+I/CZ0plmtkVZraDme2w4YbFPcs1i6bsmpMVqwLbb789b775ZpWsDNo71fZhfQLoBDyGP+hzqfdjvYE74kvxAhlfVYasb+v99Hogq4vPjsDTAGY2x8wmFQ7gxZQ+qSg9W3ehruK63zezdxv4vFb0utbS0l1zHnvsMQYMGFANE4McUG3BmgjsWXT8NuUNpnx4wzhgE0krF/+WtAPuvxqXkh4DlgCbFotPOlq0lbCZzQBeAlYu1CSpQ/p7XLnzEkOBD4GpLal7TaIlu+ZcffXVTJkyhRNPPLFaZgbtnKr6sJIf56FsmqT+6e0jZrYwpb0CTDCz/0nnPSbpXuA6SSdTHzg6sRCDZWbzJI0GLpC0BfAwLsgDgD3N7KutMH00MEbSa8CjuB/sE8Bhmc9xKe58fwJ3ug8GjgV+Z2ZzWlH3GsOwYcP49re/zZw5c+jdu/fKXXOuuuqq1cpOnjyZ4447jhNOOCH2LAxW0l7nEq7DqiN5AMOACcDVwHXAZGAVETKzs3En9v7A7cANeOT5I60xxsxuwH1dI4C/4z6pA4sCRJ8HDgb+DNwBfBk4CTi5NXWvSTR115wZM2ZwwAEHMGjQIM4999xamBq0U2o9NQczuxa4tiitf4ly8/ApMUc2cr0xwOrLWZYv/xBNGBE0syuBKxvIvxC4sKn1ro1kd80ZOXJkyV1zZs+ezb777ssWW2zBjTfeGBusBqvQXltYwRpKQ7vmLFy4kMGDBwNw1113UVdXV+4ywVpKzVtYwdpFQ7vmfO1rX2Pq1Klce+21TJ8+nenTp6/M23nnnWthbtDOCMEKqkpDu+aMHz8egMMPP3y182JzigBCsPJNhabIVJpyu+aEKAWNET6sIAhyQwhWEAS5IQQrCILcEIIVBEFuCMEKgiA3hGDlhBhBK098N2sPIVg5oFOnTixZsqTWZrRblixZQqdOnWptRlAFQrBywEYbbcSsWbNYvHhxtCYymBmLFy9m1qxZbLTRRrU2J6gCETiaA3r06AHAm2++yfLlxSs5r9106tSJjTfeeOV3FKzZhGDlhB49esRDGaz1tKpLKKmXpO0kdW4rg4IgCMrRZMGSdJqkszJ/7wW8ji+kNz1tMBEEQVAxmtPCOpxVNxM9F1+jfVd8I4cz29CuIAiC1WiOYG0KzACQ1A/4LPBLM/sncB4QCxYFQVBRmiNYC6jfm28vYK6ZPZ7+Xkr9/oJBEAQVoTmjhBOAUZJW4Bsr3J7JGwD8uy0NC4IgKKY5LawfAcuAG4F5wP9m8r6Fb6sVBEFQMZrcwjKzWXhXsBT74t3CIAiCitHswFFJvYBtgX7AODObi28c+mEb2xYEQbAKzYnD6ijpbOAN3J/1J2DLlH0L8Mu2Ny8IgqCe5viwfgMcjW+/vhWrbj56O/CVNrQrCIJgNZrTJfwWMMrMrpFUvB3vdFzEgiAIKkZzWljr48JUinWB2FM8CIKK0hzBehY4qEze/sCTrTcnCIKgPM3pEv4auEVSV+BmwIDtJH0V+C4wpAL2BUEQrKTJLSwzux04DPgyMA53ul8FjAC+aWb3VMLAIAiCAs2KwzKzm4CbJA0A+gDvAy9arNsbBEEVaNGKo2b2EvBSG9sSBEHQIA0KlqQfNONaZmaXttKeIAiCsjTWwrqoGdcyIAQrCIKK0aBgmVlsAxYEQbshBCkIgtzQnMnPx2c3oSjKO1PSsW1nVhAEweo0p4X1A+CVMnkvpfwgCIKK0RzB2oLygvUq0L/V1gRBEDRAcwRrLrB1mbytgfmtNycIgqA8zQkcvRMYLekfZvZMIVHStvjifbeXPTMIgrL0H/W3JpV7rcthjRca/UErrWnfNEewfgp8EZgiaQrwFvAxYHt8JYdRbW9eEARBPc2Z/Pw+sCNwDL4uVtf0+n3gC2lt9yAIgorR3MnPS4HL0xEEQVBVmhOHNVnSD9KuOUEQBFWnOaOEzwC/Bd6UNFbSPpLU2ElBEARtRXN8WCOATXAf1ibA34HXJZ0h6eOVMS8IgqCeZs0lNLNFZna1me0BfAK4BjgceFHSw5JGSOpSCUODIAhaM/n5I3xJmcJ7AZcAr0nau7WGBUEQFNMswZJUJ+nbkh7Ep+kMw0Wqn5ntDmwGPECMIgZBUAGaM0p4NfA2cDEwE9jTzLYxs7PN7B1YGat1AWXmFUo6RNIdkmZJWphGHr/RhLo7SzpX0mxJiyT9TVLJOiqBpIMkPSNpqaTnJA0ryu8vyUocN1bLxiBYG2hOHNangZOBG8xsQQPlpgF7lsk7EZ8o/SPgPWAw8GdJfczs9w1c80JgaDrvXWA0MF7Sf6fYsIohaTfgFrwleXyy+QZJc83s3qLiJwOPZv5+r5K2BcHaRmNrun8MXyb5CjP7Qpky+wIjge+b2WwzWwhMKHPJr5hZ9iF+QNKmuJCVFCxJmwH/A3zHzK5LaVNx4TsC32qsRaRW2qvAlmb2WpliPwceNrPj098PSvo08AugWLBeNLN/ttSeIAgaprEu4cnAVqz+YGa5F9gSOKmxyorEqsAUYNMGTtsnvf41c51ZwER8x+mVpK7bpNR1e1vS2ZI6NWZXOSR1xluLNxVl3QjsIqlnS68dBEHzaUywDgQua2jfwZR3OeW3sW+MXWh4y7BtgDdSyy3L8ykPAEmH4qL2OL4L9Wl4y+/MFtoF8F9AJ+CFEnV3AAYUpV8j6SNJb0k6L+2SHQRBG9GYD2sL4LkmXOd5WrCAn6RBwMHAdxoo1guYVyJ9bsojRdyfA1xnZitXPpW0DLhY0plmNieV65i5RuF9R0krvwsz+zBTNyXqn1uUvwwfjLgXXxdsIPATXPDKCrmkkbiosvnmm5crFgRBojHBWgL0aMJ11ktlm0zyH/0ZuN3Mrm3OuSUYAGyO70qd/UwPAF2AbXG/2h7AgyXOX2UlVUkN+bRWw8zeArJr2j8k6R3gEkmfNbOny5x3BXAFwA477BC7ZwdBIzQmWE/i3avGVhg7KJVtEpI2AMbh4RGHN1J8LlDKV9SL+pZOn/R6d5lr9Euvk/Elcgp8DLgD/4xvZdLfzNRNifp7FeWX4i/4yOLngZKCFQRB82hMsC4BxqZVRv9YqoCkbwFH4kGkjSKpDrgLWBc40MwWN3LKC0A/Sd3MbFEmfRvqfUvvp9eRuBO/mFcBUjjGpIwt/dPbZ8q0qKYDy1Nd2ZHPbYAVNOx7s6LXIAhaSWMbqd4i6QLcmXwsacIz/hBuDuwL7ACcb2a3NlZZ6q7djM9D/KKZzW6CjYURyq8CY9J1NgV2p36nnheBWUB/M7uyCddsEma2LEX1H8Kq0fvDgMfMrKH1aIem18ltZU8QrO00GjhqZidJegj4IR7m0DllLcODJA8ys7uaWN8leODlCUBvSb0zeVOSQNyf6h2UXt+Q9Afgd8lpXggcnUkSMDNbIekk4E+SeuDdzf/gIRkHA0Ob0JIrx+m4T+p3wG3J/sHAfoUCkkYD3fHvYz7wJeAU4K9mNrWF9QZBUESTIt3N7E7gztRCKojMnMxoWlMpxFRdUCJvS+A1Vh3FK3A8sAg4D6jDu2ffyEa5m9lYSfOBn+Gjjh8BM/Du53+aaedKzGyipKHAr/HloF8FDiuKcn8BF/Oj8KWjX8dHLc9oab1BEKxOc5dI/hB4p6WVmVn/JpQZWCJtGR4Nf2Ij547DW1dNtec1fJWJxsrdhreuyuXfiAeTBkFQQVqzvEwQBEFVCcEKgiA3hGAFQZAbQrCCIMgNIVhBEOSGEKwgCHJDCFYQBLkhBCsIgtwQghUEQW4IwQqCIDeEYAVBkBtCsIIgyA0hWEEQ5IYQrCAIckMIVhAEuSEEKwiC3NCsBfyCIK/0H9XYxk/Oa10Oa7zQ6IaW8g8qSbSwgiDIDSFYQRDkhhCsIAhyQwhWEAS5IQQrCILcEIIVBEFuCMEKgiA3hGAFQZAbQrCCIMgNIVhBEOSGEKwgCHJDCFYQBLkhBCsIgtwQghUEQW4IwQqCIDeEYAVBkBtCsIIgyA0hWEEQ5IZYIjloM2IZ4qDSRAsrCILcEIIVBEFuCMEKgiA3hGAFQZAbQrCCIMgNIVhBEOSGEKwgCHJDCFYQBLkhBCsIgtwQke45oynR5E2KJIeIJg9yR7SwgiDIDSFYQRDkhhCsIAhyQ9UFS9KnJN0vabGkNyX9SlLHJpzXU9I1kuZK+kDS9ZJ6V8PmVP/Rkl6WtFTSZEmDSpTpK+lWSQskvSfpIkl11bIxCNZ0qipYknoB9wEGHAT8CjgJOK0Jp98EDASOAkYAOwK3VcDM1ZD0DeAy4Dpgf2AacJekbTNlOgH3AFsAw4ETgEOAK6phYxCsDVR7lPB7QFfga2Y2HxgvqQcwWtLZKW01JO0C7APsYWYPp7RZwL8kfdnM7mupQZIGAg+amRooNhr4o5mdns6ZAGwPjAKOSGWGAp8EPm5mr6Zyy4EbJZ1mZi+31MYgCJxqdwn3B+4pEqYbcRHbo5Hz3imIFYCZPQ68mvJWIukoSdMkLZM0U9KPW2OwpK2AAXgLr1D3CuDmorr3B54oiFXiNuA/wH6tsSEIAqfagrUN8EI2wcxeBxanvCafl3g+e56kU4BLcaE4ML0/XdKxrbSZEvU/D2wgacNyNprZf4DpNPzZgiBoItXuEvYC5pVIn5vyWnLeVgCpa/lL4NdmVvCJjU9O71MlXWpmH0kSkHXyd0znr/JdmNmHmbopUf/cTP67rfhsQRA0kTUp0n0XoBtwc5H4PAD8HNgMmAl8G7imxPnLi/5uyKfVJkgaCYxMfy6U9GKbXBf6AO81WvC0in/EkjTJvrBtNdYi27Yol1FtwZoL9CyR3ov6Fku58zYskZ49r096nVbmGv1wwboTH2Es8Hl8BHDHUidlrt+TVVtQvYryG/psT5e6sJldQQVGESVNMrMd2vq6bUV7ti9saxnVsq3agvUCRf4cSf2AOkr7qLLn7V4ifRvqQxveT68HAu+UKPsigJnNAeZk6l8vpU9qoO5CXTOL6n7fzN7NlCv+bOviXdbLylw7CIJmUG2n+zhgX0ndM2nDgCXAhEbO20TSboUESTvgYjAuJT2WrrOpmU0qcSxoicFmNgN4CY+pKtTdIf09LlN0HLCjpGxzdgjQGfh7S+oOgqAIM6vagXeP3gLGA1/G/TcLcUd5ttwrwB+K0u4BZgBfAw7GW0yPFJX5MT7i+Gs8bms/4Hjg1gZsGuhfQ4N2fwP4CDgV2BO4FhfHbTNlOgHPApOBwemct4Ex1fyOky0jq13nmmJf2Na+bavFB/sU7ghfksTrdKBjUZnXgGuL0tbHneXzgPnAn4E+Ja5/RBKNJbhf6V/AiQ3Y06hgpXJHJyFdBjwJDCpRZjO8i7oQ73ZeDNTV+maKI4415ZCZNdD+CoIgaD/Eag1BEOSGEKwgCHJDCNZaRvFSPinyv10StrWM9mRbW9sSgrWWIKmbpLPwmQCXSPoCpNGGdkYKGwGPz2tvD2DY1gza+v4Kp/taQJpn+Rg+/WgW8EU8CHaEmT1VQ9NWQ1I34P+ATwDrAT8zswckqdbiGrY1yY464Dh8ZslbwHlmtqStrr8mzSUMSpCCdJ/GY9iOMrNXU9o7wKHAU5myNX3wkrA+gdv2Rkq+T9IgM3uwVnZB2NYMOx7Ge26Gi+fOkr5uvnJJ6+uIFtaaS/q1+yc+kfsLZrZYUmczWybpZnw60X14vNozZmaSOprZRzWwtTsunjOA/zGz19MS2LfhU6AOqrZNYVuz7ZiKL6f0fWA2vqDlI8CPzOyiTNkW/zCGD2vNZhc8mPVt4L8Bklh1xyP2D8VnHdwJ3Cupg9UvwVM1JHXBxXMBcKT5GmmYz/t8CZgv6UBJgyRtFra1L9vSfNwpuLvhUDN72cw+wNeMexJYKmkbSd0lrZN+GFt2j9U6cjWOtj/wZXa2T++PwH/5/g58OqU9i/u0vghsia+rPwe4vkb2bgS8jD9kOwOdMp/jFbybMx1YAdwL7BW2tR/bgK+nOi4FNsuk98JbWi/iM0ReAM4Cura4rlrcoHFU7sDnNE4Fzs2kFUTrHnxZ6YfxllfHlL9uutmmA5tX0db1gEPS+764r+0FYFt8pOuZJKyfwxdaPDAJ683AumFb+7EN+GESrfOBHintWdwlcRDePbwJb4Wd3OJ6qnVzxlGdA18f/23gmKL0I9JN/T5wUCa9IFon4n6QTapkZ4f0UF2XSeubHrYXUwvhH8DHis4bmR6MT4ZttbMtieaBRWknpTouwNelezTZVrjHOqW0iaTWYHOP8GGtQaStxsAnfltKWwfAzMbgu/+8CXxP0s4p/SNJfXB/1wv4xO2KY76RR2fgg2RnRzObha+wMRtfOui3ZvZWyi/cq8vwrs6isK02tqV13p4B7pD0nYxt5+KidRywMe5sn5XusXXMbDkutj3SZ2g2IVhrAJmb8iM81qoDafVTM/uw4OA0sxtxH8JmwC8LogWcgS/3c4qZVVywMtH2K+8/SyOT6eEbjndzzpK0SxoMWCGpJ7AXHkNWcku4sK0qtm2FC9884CpJJ2TsOR84BtgAGJ4W6Czch33wruE0fDep5lOppmsc1TmALsD9wJetvtn9OjC6qFyHzPsj8F/IccDd6ebbvgq2rgOsk953xIfjLyxTtuCbeR5v/fXEV25dQGYdsrCt+rbhgnkl7vM8G/+hPKGozIl49/A8/AeyE3A5vmFLi7ulFb1B46j8gW/o+gTuzByU0l4ATk3vCze6gM6Z876FBxrOBbargp1d8NigEwt24GuV/aFgX4lzCg/fc3joxULgc2Fb7Wyj3h+1Mb5u3Tl4q30FcFxR2YJoXQBcj7sqWvXDWPEHKo7KH8CueGtpNt61u5s0WgOs18B5g/CdqqthYx0eqzMN+H5KG0/RiqysvpjjpkmAVwCfDduqbxvewtsg83endPwWX1Tzv4GLyojWCSl9WVt8RzE1J4ck53o3M5sHYGaPSjoDX8L5z7hQfR44ElgmaT7u21qK+x3qgEnA8eZO3Erb29E8yv5LwK3AScmv1gt4QdLmuG/FgBWSluBd2P/gIrwX3lJ8vRL2Jdt2b2+2JUd1TW1LQcZ3AW9IusvMbjB3niPpPuCveOvpxHTKBZIws98DmNkFkuYBk83s2ZbasdKepIJBTkjTbcbhy0CfafW79iBpD3wN+yG4X+vP+JLUvaj/VeyNj9D8yMymVthWmZkVnL8prTtwO+6U/S88yPGD9LoovV+CO2U/xH1t3zWzZW1sWx2+7v4fLW2a215sK2NvTWyTdCFwLO4X3QTvno4DbjKzJZL+Dw9a/QoeUjMqlT/WzC5pTd2liBZW/jgE3/KsB7BA0kUF0TKzCekXuAPeTfypmV2XnbtVyLcKzxdUWj1A0seB7pJ+BUw0s/mSDgLG4iNG49L7zvjek13wCO5ueKzP+RUQq+7AQ3jALMAfUmtmQTuwrQu+z8BWuH/xZjP7sFa2mdnx6X+4M/Ab4AvAN4FRko7BnfufxLt7D0k6H3fCXyRpuZld2Vobig2KI0cH3mJ6HQ8O/DdwGkWbceCCdi/eLRiY0jpSwkFbIRvXw3/hJ+I7DD2IO353LypzHx4NfWSZ63SogG1d8EGK8cBngC7F9dXQtu7JtqfxVtO7wONkotOraVvRd/MY7kcbgQ/0XJ7svBv3UY3NlO2PO+I/1ebfUTVu4Dja6J/lotMT9ylsjw8pv5VEa+Oisl/C5w/OIoU8VMnGDrgj9h/4aFXB7fAY8Oeisj3wHZRexmf4F0bBVo5sVsC+Qbj/bruMQPVJh2plG96dmohPn/ocPgp3GP7jdB0+ylsYoeuOd/nb3Dbcv3lQ5u/syPJjeODx1zP32EnpHvw7mVkSBVva/P9XrRs5jjb8p8GNwMXp/R+SKP08PWTfyZTbNd1kL6UHouItrHTDPwKclf7ukl4vwSPtPwdsTmoVJpvvx1sMP6SFUzaaYd+38OH49dPfQ/BRuMJE4ZNJI6fVtA0Ptnwc73IVhLQz8Hu8tbpeSiuIUnfqW1ptYhv1I5ILgaMz6VnRehSflziU+snWmwNbpfcVvccqevPG0eobSEV/F27kkcD4TPplSbSew5vnW2Xydqa6E5rXxeOE7s2krYPPcXsr3ewfJAH7ZMpfLz2sTxSEpIL2HQa8md7vkL6vi3FH8R/w2LRLMw9gxW1L38/v8ZHAgggUWlO74M70z2fKd8zY9kRb2JZsuBR4L33eacD3MvlZ0ZqIuxuGUeV9N6tWURzN/Me483Q0yQdVlNcPn2bxxUzadDzWZQywUY1s7oB3XY7DWywTgZ/gk6r/gTuTewL/m/J/kXn4ulVSWDP19Erf1fnAr3Af2zqZcqNw39HITFpFbUt1bApsWfgeM+mfTv/Xncp8njaxDRiAx21dDeyEhys814hovYMPAnVpbf1NtrNaFcXRrJune/qFewRv7nfM5HVID90UYP+UdkP6Zbw7CdnZQO8a2t8bjwG7O9ny79RSyH6Oy5JodaMCDuxUR0/gsqK0dfHpIk8k4bqokJ4pcyMwKb2viC+myKaynx/f8XwuMDiT1rWtf5TSNY8iBYjiPtLbSohW1hH/EB5C8dVq3Vsx+bmdkYJCb8Wdm0fhvqqVIQhmtsLM5gITgGGSbgX2xW+awbiP4UCqMLFdUp2k0ZJukHRbWt2yl5nNMbNrkj134b6RZ81n7RdWlHgN7+qsYxUIXpWvL/4kvqZ4r0K6eVDlucBifPHCTxbSCytb4GuGFeLHPqyAbV0l7Vr4Lhr5/AvSa+90bne8FXRnWjWhTTDfKOIPZva+pE5mNgX4Je7/PF7S91K5pZI6p/cDcT/atLayoymGxtGODrxp/gywD/UjbB/Hwxk+lyn3bTx6fSawNxmnK0VrIVXIzsLmFv/EW1JP4S2B7+EBqgV/2yfxLuF3M+f2wheTu5sK+ECSba/iD1PforzCd9oPF/0VwJ+Kzr0VuINMF6gNbavDR/cWAfvTcOuqYyr/Vvp/d8DDCeZT1EWs4P/5s9S3tEamtP7AN6tR/2r21KLSOBq8QXZLN2hhFO0QfGh7Dh7FfGtBuIBT8GH6gj+jY5VsXBdvOY0Htsik34a3nNbLpG2Ahwc8jc89OxpfefIdKhGn4w/4c7jPrDurhgJsgI+8FUYu+wF/TN/ts/jMgPvwQYFKrbrwe3yA5Bm8G39gOdFKgtUR77qeig8OLKYKK2sU2bFduu+eA34G3JKEviqLPa5iS7UrjKPRm2MA3lXaH29ZLcSdwwfhQ/Bv412dT6XyVRGpIhv3wVtNQ4rSP54eqKHp70Irawt8vtnMJGj3V0IQUl0/wCOtrys8UPi0kYeTSL6Crx6wdcrrlUT/Wnzqy2VUaMXQ9OC/gI9GbpIe/PeBA8qJVjrvX7ivaBEVWBGiEZsL/8PP4NH1K5LAV9WOlfbUotI4GrxB1sGnXIzFA0LHkxmyxmNe3qNotn6VbdwJbyX1KErvjo+wHZdJK9zwXfGRsH5A9wrbdya+XPD/4c7/pcneU/EW1Qy81bfaShVUOo7IR0YLju2V23GVEi28C9g5CfwCKtAibYbdG6XvbG5N7ahVxXE08E/xEZq38K7AHZn0run1m+lXbstKP2Bl7OsCbJjeF7pchYDGf1C/FlfBX1SRUcBSdmXen4N3pT/Ag2rrMnnfx1t6Z+BhGNmwhraOYO+Oh3lsUpRe+N7WLxKtrC2FmKwtgP+q4f1Yh3eXVwCfqZUdZjFK2C4xH6EZjgvS/mlZFqx+y+8u+C/ufEt3VCVJo4EHZexbavUTrgtL9BZG05biqwlgZpYmQQ+X9LEK2dZN0k8kXQ9cIunwVPcpeDf0Hrw1ujizVPSl+GoXB+ICtXIksC2/zzSi9wq+RtmCbF7me5uHz897GPgTsLecfsCRkvqZ2Uwzm95WdjUXM1uMd5k/axVe4aMxQrDaKWY2AZ+r1RFf9WBvAEl98Zimd3BfTUVJy7A8Clwv6ehMerl7ZxEegV14YC/Ene0dy5RvjW3r4aOUX8d9Qp8GrpP0QwAz+ym+IcOrJU6fnV7b3K5kWw98oGEqvoPRokye0muHZOc8vOs6ARfZ7+BR56eSNhOpNWZ2r5k9U2s7ata0i6NpB7Aj7mRfgo8sTcV9WJ+tQt2NTdfIRmQXun+XAH/DfS9X4wL2+QrY1hkfqbyH+rl/mwNX4CENnyr+LJn3G+N+oT9RgcBQPBh2Jr488WbU+/G64a3jnkXlC99dT+od2x9Q5dHAPBzRwmrnmNkTeGDoN/Eh96uAnc3s6SpUvxW+pf0d+Fy7F1k1iHBFppVQaAksxVs7v8MXyNvNzCZXwLY9gY/ho3ozkg2vA39J9W+aLWz1i/Rtg6/rtD3wG6tAYCg+wbof8C8zeyN9T/vjAjkZ+Juk4zK2Fb673niLai6wi7lrIMhSa8WMo/0eNH26RnbKzRl4C2EuFWwhAFvjo1aFVQwKrZiOeGDmqBK2HYOL7qtUsIWKh0qcnb6Hw/Cu/Yd4oOy11LeiLsycsz4ebrGUKmwKktej5gbE0b4P6rsrhRGrbOTzaqKFR90/Dny6CrbVpdficICpuO9qlc+B+7h+ThVG3PDRwfOSMC3FJ1X3Snkb4COVK1h1kvXRwDa1/p+35yPWdA+ajaTP4jFiA4DfmdkVkvrjy7XciwvIvBrY1dF8vuJEYIqZHZfSu+Ornd6dXV++Cvb0AH6MT2X5hZnNSOmFjST+ik+z+YZlnPJBeUKwghYhaTt8cuzW+JI2OwAH4/FGs8ufWXkk3QksNrNh8l2Pz8dDBzY1s7erbMv6QD9LI2xFG3LcjcfW7VlNm/JMON2DZpMeuqdwwZoJ/BrYA9ih1mKVWIpvfNEFDyAdCuxYbbECD1nIiFXHjFhtjvutnlL9FvRBI8SuOUGzyXSp3sbDCz7Au1zP1c6qVVovi3AxOA84AtjVajzilnYu+ii9/zjwU7xLfaRVeAejNYkQrKBFpIDS3+GriG5Xa7GCVYT0TTy0YEc8rKLm4QGWfC+Sfo6PGn4K3xzkxZoaljOiSxi0CGtH0zVKcDMeyb6LmT1Za2OKuAMPwB2YutVBMwine7BGIqmr1c+9bFcURjNrbUceCcEKgiA3RJcwCILcEIIVBEFuCMEKgiA3hGAFQZAbQrCCNiHtT2iSXi6T/3LKH11l02qOpE6STpT0rKTFkt6T9C9JozJlBqbvZ9ta2treCcEK2pKlwJaSdsgmStoRnwC8tBZGtQMuwnc+uh5flnkkvrroVzJlnsRXkq3ZUsh5ICLdg7ZkEf7gDQcmZdKH42tXfb4WRtWSNCPgSOB/zeycTNZfC0slA5jZfHy556ABooUVtDU3Aodm1i0XcGhKXw1Ju0uakLpKcyRdmZaDKeSvL+kqSW9KWirpdUlXZvI3k3STpNmSlkiaLun0TP4uku6Q9JakRZKeKmxUUWTHQElTUx1PSNopdd1GF5U7SNKkVO5tSWcrbTlfhm74TtirTby2TBBkcZcw08UuPl7LnNMl1f9vScskPS1pcAO25J5oYQVtzV/xdeB3Ax4Bdgc2TOnZFgaSdsWXfb4NX1GhN3AWvlbU0FTsPOCLwI/wh74fPhevwHX4yqgjgXn4ss7bZPK3wDfRuAzvku4KXCNphZndkOzoi68G+g98Z+NN8O5b1yJ7DwVuwLeL/xm+O9CZ+A//yaW+DDN7V9K/gdGSFgHjzWxBqbJFXAX8PfN3N1z0X8qk/QXfI/KXeFfyUOAOSTussdN+ar2CYBxrxgGMBt5L728HLk7vLwFuS+/fA0ZnznkEeLDoOnvh65pvm/5+lszGrCXqXQh8pYk2Cv+Rvhx4IJN+TrKtaybt0GTH6My5M4Friq75HXyDkN4N1LsXPrfR8J2OJuECt26mzMDs5y5xjbH4pO7CbtaDUvk9iso9DNxc6/uhUkd0CYNKcCMwVFJnvKW0Wncw+XZ2AW6StE7hACYCy6n3dz0FnCLpB5IGlKjrKeBMSSPSGlPF9fSSdKGkmem6y/HWWPZaO+Itn+zcwzuKLjUA35Wn2N4H8J1wyo7umdkDeGtsOL6TUG9cJB9Q+e3Ssp/hJ8BXgaFWv6bXl/EW56NF9tyPL6a4RhKCFVSCO/C9Cc/AuzJ3lijTC98w4hLqhWQ5sAz3+fRL5Y7Fu4y/AF5M4RHDM9cZhrdYzgdmJh/VoEz+tanMOcA+uDhdjYtMgU2Ad7PGmdlSvPVWoE96vbvI3sKeh/1oADNbYGZjzexovNt6Ot49/UpD50naB9/l50dm9o8iezYpsmU53tJt0JY8Ez6soM0xs0WS7sL9Tjdb6fXK55G6XLgIFPNmutY84Hh8e7HP4GukXy9pqpk9Z2azgBGppbJTut4dqbW1CA8jOMbMLitcuESr5m3cz0amTBfShrCJ99PrSKDU+lqlNmstiZmZpHPwDTG2wbvQqyFpK9xnNsbMLi7Kfh+YhS9LvdYQghVUikvx1UgvK5WZRO2fwNZm9qumXNDMpko6BTgcf9Cfy+StAP4p6TTceb4F7ojugLfagJUbUgxh1R2Vn8C3hc8uSTOkqPoXcYHob2ZX0kTSCGI3W31Tjk+k13fKnNcNuBV4DfhuiSL3AycBC83shabak3dCsIKKYGYPAQ81UuzHwP2SVuAjXgtwP9EBeNzSS/IdcG7Fne+Gb4W1CHhcvsHEPfhI4Uu4QJ6Et5ieN7Mlkp4AfiFpPr6t1ih8SeceGTt+h+9ZeKek8/Gu1ihgcToH881QTwL+JN8NZxzwH7x7dzDuX1pc4jP2BF6S9EfgwVT31vgSybPSZyvF+fiqpEcA22VCtpaZr6A6Pn328ZJ+iy8K2APYDuhiZj8tc91cE4IV1AwzmyjpS/iWYX/CfVoz8eH8QsvjMXzHm/74CNsUYH8zeyM59Z8BTsD9Novx4Mt9Mi2lw/BRweuAOXjUeR3uGyvYMUvSAfhGpn8FnsdH/8bj23AVyo1NwvezlP8Rvuv0Xbh4lWI+vqnq4GRLD1yo7gF+bWYflDlvAP58Fg9YzMRbeSbpa8mWH+JC/z4+CPH7MtfMPbGAXxCUQFIhjmwvM3uw1vYETghWEACpWzUF705ujTvE5wDbW5U2Xg0aJ7qEQeB0xkMfNsZ9afcCJ4ZYtS+ihRUEQW6IwNEgCHJDCFYQBLkhBCsIgtwQghUEQW4IwQqCIDeEYAVBkBv+H1Ubc2sDv07WAAAAAElFTkSuQmCC",
      "text/plain": [
       "<Figure size 252x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "from matplotlib.ticker import FormatStrFormatter\n",
    "plt.rcParams.update({'font.size': 15})\n",
    "orig_astra_sim = [31038, 62048, 124068, 248108, 496188]\n",
    "mlsimperf_astra_sim = [31033,62043,124063,248103,496183]\n",
    "index = ['64KB', '128KB', '256KB', '512KB', '1MB']\n",
    "df = pd.DataFrame({'v1': orig_astra_sim,\n",
    "                   'v2': mlsimperf_astra_sim}, index=index)\n",
    "ax = df.plot.bar(rot=0, figsize=(3.5, 3))\n",
    "ax.yaxis.set_major_formatter(FormatStrFormatter('%.1e'))\n",
    "plt.xticks(rotation = 45)\n",
    "plt.xlabel(\"Message Size\")\n",
    "plt.ylabel(\"Cycles\")\n",
    "fig = ax.get_figure()\n",
    "fig.savefig(\"validation_astra_sim_all_gather.pdf\", bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 252x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "from matplotlib.ticker import FormatStrFormatter\n",
    "plt.rcParams.update({'font.size': 15})\n",
    "orig_astra_sim = [511, 1001, 1967, 3906, 7784]\n",
    "mlsimperf_astra_sim = [506, 996, 1962, 3901, 7779]\n",
    "index = ['64KB', '128KB', '256KB', '512KB', '1MB']\n",
    "df = pd.DataFrame({'v1': orig_astra_sim,\n",
    "                   'v2': mlsimperf_astra_sim}, index=index)\n",
    "ax = df.plot.bar(rot=0, figsize=(3.5, 3))\n",
    "ax.yaxis.set_major_formatter(FormatStrFormatter('%.1e'))\n",
    "plt.xticks(rotation = 45)\n",
    "plt.xlabel(\"Message Size\")\n",
    "plt.ylabel(\"Cycles\")\n",
    "fig = ax.get_figure()\n",
    "fig.savefig(\"validation_astra_sim_reduce_scatter.pdf\", bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Parallelism Comparison"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 504x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "from matplotlib.ticker import FormatStrFormatter\n",
    "plt.rcParams.update({'font.size': 15})\n",
    "df = pd.DataFrame({'lab': reversed(['Data-parallel', 'Model-parallel', 'Pipeline-parallel']), 'val': reversed([61537098, 92305984, 964550])})\n",
    "ax = df.plot.barh(x='lab', y='val', figsize=(7, 3))\n",
    "ax.yaxis.label.set_visible(False)\n",
    "plt.xlabel('Number of Cycles', fontsize=18)\n",
    "plt.xticks(rotation = 45)\n",
    "ax.xaxis.set_major_formatter(FormatStrFormatter('%.1e'))\n",
    "ax.get_legend().remove()\n",
    "fig = ax.get_figure()\n",
    "fig.savefig(\"parallelism_comparison.pdf\", bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Scaling NPUs"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAgIAAACZCAYAAABde1JlAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjUuMSwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/YYfK9AAAACXBIWXMAAAsTAAALEwEAmpwYAAA9sklEQVR4nO2de3hU1bn/P+9kMhlC7gwhkhCIgoCIV1DxSItUa622Hmz1qFXB1gs9tVjvF8oPxWuttuLtqNUjeNp6bVGrrT3WA2orVrRYAQlChWASEhjCJBlymUzm/f0xw5iEZDIhyZ7JnvV5nnkye71rr/Xu715Zs/ba6yKqisFgMBgMhtTEkWgHDAaDwWAwJA7TEDAYDAaDIYUxDQGDwWAwGFIY0xAwGAwGgyGFMQ0Bg8FgMBhSGGeiHRgoPB6Pjhs3LtFu9IlgMIjTaZtbkPQYva3DaG0tRm/rGKpaf/TRR15VHdmdbehdTQ+MGzeODz/8MNFu9ImmpiYyMzMT7UbKYPS2DqO1tRi9rWOoai0iFT3ZzKuBBFJZWZloF1IKo7d1GK2txehtHXbU2jQEEojDYeS3EqO3dRitrcXobR121NqyKxKR/xKRHSLSICLrROTMHuIVisgbItIkIutF5ASrfLSaUaNGJdqFlMLobR1Ga2sxeluHHbW2smmzFChT1RzgEuDXIpLfTbzHgM+BEcDPgd+JSIZ1blpHVVVVol1IKYze1mG0thajt3XYUWvLBguqanmXoAzgIGDPvgARyQbOBMaoajOwXERuBmYBf+5rnqFQCK/Xi8/no729/YB9Hyza29vZuHFjot3oF263m5KSEtLT0xPtSq8UFBQk2gVL+eX997KnzpuQvFtaWnC73QnJuyfyCzxcfe0NiXZjUEi1sp1IetN66vKpB5z2urnrDvjc/mDprAEReZRwb4AbeA3o+is4AfCpam2HsHXAYXTTEBCRy4HLAUpKSigvL2f06NF4vV4CgQAZGRmoKsXFxaSnp9Pe3o7L5aKtrQ2A9PR0AoFAdCpIMBjs0a6qtLe3k5GRQWtrKw6HA6fTGdOelpZGW1tbNO9QKNTJrqqoarf2tLQ0RCTqUzAYjGlPxDUFg0Hq6uqoqKggGAySmZlJVlYWO3fupKioCJ/PR0tLC2PHjqWiooKsrCzcbjder7fTfdpnz8nJwel0UldXR3FxMbW1tYRCIUpKSti+fTt5eXkA+Hw+SktLqaysxOFwMGrUKKqqqigoKCAYDNLQ0BBN0+Vy4fF4qK6uBiAQCOD3+6N2t9tNXl4eNTU1FBYW4vf7aWpqitqT/Zo8Hg8tLS3dXtO2rf/i9lt+SCAQoK2tjdzcPOrrfaSnp+Nyudi7dy9ZWVm0tLQQDAajdpfLhdPppKmpiezsbJqammhvb4/aMzIycDgcNDc3k52dw969flSVnJwc6uvrcbvdNDc3IyLk5ubS0NCAiDB8eBaNjQ0MGzaMUChEa2trNM20tDQyMzNpbGwkMzOTYDBIIBCI2p1OJ263G7/fz/Dhww/omu596H/2qyOS4T4NRNlzOp34/X5bXVOy3qeamhrq6up6vKbprulkO7JZ07qG6RnT8bZ7adRGypxlbAhsoMxZRqYjM2qvaa8hoAFKnaU0NjYO2jXF/G22evdBEUkDTgamqOrSLraZwNOqOr5D2FPANlW9PVa606ZN067TBzdu3MjEiROTdnBHc3Mzw4YNS7Qb/UJVKS8vZ/LkyYl2pVfKy8uZNGlSot2wjP+38AZ+et0PEpL3bq+XER5PQvLuiTvue4old96baDcGhVQr24mkN62TtUdARD5S1Wnd2Sz/hVTVdlX9C3CKiJzWxbwXyO4SlgP4DzS/ZG0EAGRkDP2hDyKSaBfiZuzYsYl2IWXIzc1LtAsphSnb1mFHrRP5K+kEDukSthnIF5GOwzIPBz61zCsLaW1tTbQLKUVFRY/raRgGmPp6X6JdSClM2bYOO2ptSUNARLJE5MLIX6eIfIfw64F3O8ZT1UbCYwcWiYhbRC4i3COwygo/rSaZeyvsiMvlSrQLKUNaWlqiXUgpTNm2DjtqbdVgQQW+DzwMCLAFOF9V14nI94ALVfX0SNwfAs8AdcBW4DuqastH56G4XvVQxpNk76wTwb2/fJyXX3uTzzZvJSPDxXHTjuSORdcw5bBDo3FO/dZFvPO3NUB4cOmIgjymTpnIBed+m/PP+Va3r4Mu/dFN/M+zL8fMu7Wu68Qhw0BhyrZ12FFrS36JVHUvMLsH22+A33Q4rgW6jh0YMMbd9PpgJc22e87oU/x3332X2bNnc9ddd3HTTTd1G0dEmDlzJu+88040bNasWcyfP5/zzjuPZcuWcemll+J2u3E4HEyePJn777+fk046iVtvvZWamhoee+yx6Lnvv/8+5513Htu2bTugaxzKVFdXk5OTk2g3Esrbf/2AK75/PtOOnoqi3Hb3Q5x+9vf5ePVrFOTnRePNveBsliy6mmCwnZraXbzx5tv86JrF/P7VP/P88gf3e+K//+6F3PH/ro0eTzrmVG5fdA3nzDmdAyEQCNjyyWuwMGXbOuyotembThChUIgbb7yR6dOn9xp3/fr1rFy5skf7Kaecgt/vZ/fu3Xz1q1/lu9/9LlbPBhkK2LEl31de/91TzP3ed5hy2KEcfthEnv6vn7HLW8d7f/9Hp3jDMt0UjRpJSXER046Zyk9vvJLnlz/IH/74Fr9+7uX90s3NyaZo1MjoxyFCbk5W9Ni7u45vzLmE3NFHUnTw8Vz6o5uob2iMnn/pj27i38+7gvuW/oqDp3yVgw+fBcChR87mFw891SmvU791EVfdsCR6/PIf/pdjT/p2NO1TzryQ2p2JWT8hUZiybR121No0BBLEE088wfTp0+Oadnf11Vdz22239RovPT2duXPnUltby+7du3uN39TUxLnnnkt+fj4jRozg7LPPjsv3oUpvc2lTkUb/XkKhEPl5ub3G/frXZnL4YYey4g//26c89u5t4szvXkrW8Ez+9pcXeOF/HmL1B2u5/MpbOsV79701rNuwiT+8+CveePnpuNKuqd3FhZdey4Xn/Tv/fP913nrtf7jg3LP65J8dMGXbOuyodb9eDYhIQ2TJYEMf2L17Nw888AArV67k5ptv7jX+vHnzeOqpp3j77bf56le/2mO8QCDAsmXLKC4ujqvV+swzz9Da2sqOHTtwOBxDbhvnvuL3H/AsVNty7c13ceTUyZww/ai44k+eOJ51Gzb1Gq9jf9RzL73G3r3NPP1fPyM7OwuAR3+5hK9/ey5bPq9g/MHh6VjujAyeeOguMjLifyWwo2YnbW1tnH3WaYwdUwzQabxDqmDKtnXYUeseewRE5Dcdvl/aQ7QpA+5RCrBw4UJ+8pOfxL15RXp6OjfffHOPvQJvvfUWeXl5FBcXs2bNGlasWBF3urt372bbtm24XC5OPPHEuK9hKGLH+b/94fqFd/Pe3z/iuW7e+feEqkYHC/7omsUUjDkm+ulIx+GE5Z/9i6lTJkYbAQAzjjsah8PBxk3/ioZNmTyhT40AgCMOn8Tsr57IMf/2Lf7j4h/z+H8/yy5vXZ/SsAOmbFuHHbWO9WrgmyKyr8fgF91FUNUvBt4le7N27VrWrFnDZZdd1qd1BC655BK2bNnCu+++u5/ta1/7Gj6fj127drFq1arouAOn00kwGOwUd9/ywAAXXXQRs2bN4owzzuDggw/m0Ucf7ceVJT92nP97oFx3y9288Ps/8sbLyzl43Ji4z9u4aQtl40oAWHzzAj54e0X005F4R6h0nICQmbn/KpvicNB1uEtb25dlOi0tjT/+/ilef+kppk6ZyLJfv8SUaafxyfrUmqFgyrZ12FHrWK8GXgPWichWYJiI/LG7SKr6zUHxzKa8/fbbbNq0ieLicDdmfX09TqeTbdu2dRrd3xWXyxWzV6A7xowZw9tvv90prKKigjFjxkTTvOOOO7jjjjtYu3YtX/nKVzjllFM49FB7dq0m2yY4ieKam+7kpZf/xJ9fWc6kQw+O+7z/fetdNmzczNVXfh+AwpEjKBw5otfzJh16CMt/83saG/3RXoHVH6wlFAox6dCua4p1ZuSIAmpqd0aPW1pa2bT5c4484suxNSLCCccdzQnHHc3CG37EUTPO5MUVf+SIw1NnyV1Ttq3Djlr32BBQ1Ysia/+PJbz4z/OWeWVjLr/8cs477zwgvCHQtddey4QJE7j++ut7PfcHP/gBd911F3v37o0rr2984xtcddVVvPbaa5x++ulUVlZy//33c8UVVwCwatUqRo0axaRJk8jJyYluKmRX9m3ekcosuH4Jv33+FV789SPk5+VQU7sLgKzhmWRlDY/Ga25qoaZ2V6fpg/c/9BTf+ubXuODcb/eaT8dXA+ef8y1u/9lDfP8/b2LxzT9mj6+BH12zmH8/89To+ICemPWV41n+m99z5umzGTmigHt+8RjB4Jc7if59zcf839urOXX2SRQWjuDjTzZSWb2DyRPHx0jVfpiybR121DrmYEFVfVdE3iP8f/28qgascWvw6Otc/4EmMzOTzMxM4MtNh7KyssjN7X3Utsvl4qabbuLKK6+MK69Ro0axYsUKbrzxRr73ve9RUFDAvHnzuOyyy4DwfNjLLruMHTt2UFBQwB133MEhh8R+QhvK1NTU2PKfuC88/tRvAfjGv8/rFP7TG37Eopt+HD1e/tvfs/y3vyc9PZ2C/FyOOHwSD99/Kxec++249pfo2JufmTmM1156kmtvuZt/O+Vc3BkZfOubs7n/7oW9pnPDT66gYnsV3/3ej8jKyuTGa+azo+bLHoKcnGze+/s/ePRXv8ZX30BJ8UHcfN1/xtVYsROmbFuHHbWOa/dBEfGpat7gu3Pg9LT7YDLvihcMBm2xumCy67yPurq6lNq3PZG7D7Y0N+NOsp017bz7YKqV7UTSm9Z23n3wRRE5vx8OZIjI0yJSKSL1IrJSRLqdcSAiq0SkRUT8kc+fDjTfZKe9vb33SIYBw47TfpKVQGDIdx4OKUzZtg47ah3v4+hYYLmI3AJU0qHnL87Bgk7gc+AEYAdwFfAyMKGH+PNU9bk4fRuyhEKhRLuQUjQ1NSXahZShra0t0S6kFKZsW4cdtY63IdBpP4C+Etlr4PZ9xyLyMHCfiIxQ1d6XwLMpGRkZiXYhpbDj/N9kJTc3L9EupBSmbFuHHbWOqyGgqssHON8ZwM4YjYCHROQh4GPgWlX9pLtIInI5cDlASUkJ5eXljB49Gq/XSyAQQFVpbm4mLS0NESEYDOJyuaJPK+np6QQCgeh7+lh2VaW9vZ2MjAxaW1txOBw4nc6Y9rS0tOi8/fb2dkKhUCd7e3s7ItKtvavPwWAwpj2R16SqlJeXk5mZSVZWFjt37qSoqAifz0dLSwtjx46loqKCrKws3G43Xq+3033aZ8/JycHpdFJXV0dxcTG1tbWEQiFKSkrYvn17dICOz+ejtLSUyspKHA4Ho0aNoqqqioKCAoLBIA0NDdE0XS4XHo+H6upqmpqaKCwsxO/3R+1ut5u8vDxqamqitqampqg92a/J4/HQ0tLS7TXV19fT0txMIBCgra2N3Nw86ut9pKen43K52Lt3L1lZWbS0tBAMBqN2l8uF0+mkqamJ7OxsmpqaaG9vj9ozMjJwOBw0NzeTnZ3D3r1+VJWcnBzq6+txu900NDTgcrnIzc2loaEBEWH48CwaGxsYNmwYoVCI1tbWaJppaWlkZmbS2NhIZmYmwWCQQCAQtTudTtxuN36/n+HDhx/QNbW2tuxXRyTDfRqIstfa2kp2dratrilZ79PmzZvJzc3t8Zqmu6aT7chmTesapmdMx9vupVEbKXOWsSGwgTJnGZmOzKi9pr2GgAYodZbS2Ng4aNcUi3gHC2YAC4FzgBGqWigipwITVLVPq9CISB7wd+Bnqvrf3diPAz4F2oEfAwuASaoa88XMUBws2NraaotegWTXeR/bt2+ntLQ00W5YRiIHCzbU15MTx0wYK7HzYMFUK9uJpDet7TxY8GFgEnARsG8N0A1AfPPYvnTEDbwCvNZdIwBAVT9QVb+qNqvqvYAfOK4v+QwV7DxnPxnJysrqPZJhQDBbCFuLKdvWYUet4x0jcBZQqqotIhICUNVqERkdb0YikgY8B3wBXNcHH207oq6trc0W0weHCjt37kypKVb5BR7uuO+p3iMOAvX19XGtjWEl+QX22z52H6lWthOJHbWO91eoHhgBVO0LEJFxhGcAxMuvADdwjvbwPiLy2mA68A7hmQk/AvKBNX3IZ8iwb81/gzUUFRUl2gVLufraGxKWt8/ns92iK8lMqpXtRGJHreNtCDwEvCYidwJpInIm8FPggXhOFpGxwCVAC7Cnw8pkpwOlwIWqejqQDtxN+DVEAFgLnK6qjXH62Tu3DuJTyq31cUVbvHgxL774IuXl5fz2t7+NLjm8j5dffplbbrmFiooKSkpKePnll7t9Bz9r1izWrl3Ltm3byM/PD7tw663U1NTw2GOPsW3bNsrKyhg+PLx07EEHHcQNN9zAZZddxqpVq5g/fz7l5Z03Z3G73ZSXlzNu3LgDECC5MT9O1mG0thajt3XYUet4Zw08KCI1wKWE1xH4MfBAvHP9VbWCzsuPd+U3kXi7gG4HM9iJCRMmsHTpUhYu3H+J1bVr13Lttdfy/PPPc+yxx7Jt2zays7N7TCstLY0HHnigx82IMjIy8PvDo7pfffVVzj77bNtvN9wTvY2cNQwcRmtrMXpbhx217rUhICKnAVOAj1X1G4Pvkv258MILAbjzzjv3s91999389Kc/Zdq0cHuorKwsZloLFizgoYce4uqrr47ZShURzjrrLAoKCti4cSMeT+/vS5csWcKjjz5Kc3MzhxxyCK+//joHHXRQr+clK3ac/5usGK2txeg9wMToOR7rzIOgr+dzy4be7I2YswZEZCHwe+A84FURWWCJVylCdysLfvDBB9TU1HDIIYdQWlrKT3/605grEE6aNInTTjuNpUuX9prXihUr2LNnD1On9j69pby8nCeffJJPPvmEPXv2sGzZsuhmSUMVO+4jnqwYra3F6G0dFZ6TE+3CgNPb9MHLgNmqehzwdeCHg+9S6tDdLm7V1dWsWLGC1atX8/777/PKK6/w9NNPx0xn0aJFPPTQQ9TX7z9GobW1lby8PDweD4sXL2b58uVMnDixV9+cTietra1s3LgRVeWII45IulHgfcWO036SFaO1tRi9rSOrtSbRLgw4vTUEClT17wCq+h5QOPgupTbDhg3jyiuvpLCwkNGjR/PDH/6QP/0p9r5LkydP5pRTTuHBBx/cz5aRkYHP56Ouro5PPvmE733ve0D4hz4YDHaKu28lwfT0dMaPH8+9997L9ddfT1FREQsWLKC1tXXgLjQBuN3uRLuQMhitrcXobR3utj2JdmHA6a0hICIyUkQKRaQQcHQ8joQZDpDuZlFOmdLtpoy9smjRIpYuXUpDQ0Nc8ceMGcOOHTs6bQ5TVVWFiESnx8ydO5cPPviAdevW8be//Y1nnnnmgHxLFrxeb6JdSBmM1tZi9LYOb1byr6LaV3obLDgcqKHziP/aDt8VMMvj9ZG2tjba29tRVdra2mhpacHlcuFwOLj44ot59NFHOeOMMwgGgzz++OMsWND70IwpU6Ywe/Zsli9fzjnnnNNr/NLSUqZMmcKSJUtYuHAhbW1tLFy4kLPPPpu0tDQ2bdpEbW0tJ5xwAsOHD4/6l9T0MjV0tLsEWip7ODe+qZ+GDsTQO6bWYPQeYEaPjnttN0M/Ge2z37I2MRsCqprkNf8BkAQV0GWXXcby5eF9nP76179y8cUXs3LlSmbNmsUVV1zBli1bGD9+PMOGDeOSSy7hkksuiSvdRYsW8dJLL8UVV0R44YUXWLBgASUlJTidTk499VQeeeQRIDy24JprrmHTpk1kZGQwZ84cLr744gO74CTBmzWZnFg/ToYBw2htLV6vl5ycnES7kRLYsWyb9W0TwLJly1i2bBnNzc0MGzask01EuO+++7jvvvt6TWfVqlWdjqdOndpphsG4ceNiznkdN24cr776are2I444gq6bOA11Ak4zoMoqjNbWEggEEu1CymDHsm3JE7+IZIjI0yJSKSL1IrJSRLp9GR4Ze/CGiDSJyHoROcEKHxOBHXYeHEqM9a5MtAspg9HaWsw6AtZhx7JtVde/E/gcOAEoAP4AvNxD3McicUcAPwd+F9kG2XYM9VH4Qw07zv9NVozW1mLWEbAOO5ZtSxoCqrpXVW9X1UpVbSe8rfEhIjKiYzwRyQbOBG6LbEO8HGgEZlnhp9WYbYitJaf5i0S7kDIYra3FjA+wDjuW7R7HCIjIV+JJQFXfOYB8ZwA7VXV3l/AJgE9VO85MWAccBvy5Gx8vBy4HKCkpoby8nNGjR+P1egkEAqgqzc3NpKWlISIEg0FcLld0ylx6ejqBQCC6FXAs+7459hkZGbS2tuJwOHA6nTHtaWlptLW1kZ6eTnt7O6FQqJN9n3/d2bv6HAwGY9oTeU2qSnl5OZmZmWRlZbFz506Kiorw+Xy0tLQwduxYKioqyMrKwu124/V6O92nffacnBycTid1dXUUFxdTW1tLKBSipKSE7du3R5dQ9vl8lJaWUllZicPhYNSoUVRVVVGQPZWgI4OGYWMY611JhedkXEE/Hv9GqvOmkxZqpTJ/Bv6Moqjd3eYjr2krNeXlFBYW4vf7aWpqivqU8GsqKCAYDNLQ0BBN0+Vy4fF4qK6uxuPx0NLSgt/vj9rdbjd5eXnU1NQM7jUVzaF4z2pqc48iJOmU7FnN9oKZ5DVtpcFdQsOwMZTWvUtl/gwc2sao+o+pyp9Bwd4tBKurk/Oahuh9ysjI4PPPP7fVNSX0PhXN2b+OyD2awsZ11A0f36mOyQzsIqu1hp3ZUymqX8t017FkO7JZ07qG6RnT8bZ7adRGypxlbAhsoMxZRqYjM2qvaa8hoAFKnaU0NjYO2jXFQnrYERgR2djhUIHxhHcE3El4YSEXsEVVD4uZw/7p5gF/B36mqv/dxTYTeFpVx3cIewrYpqq3x0p32rRp2nVw28aNG7vdtS9Z6G6w4FAkaXTuZfpgedEcJtWs6OHcxM8mGXLE0Dum1mD0HmDKy8uZNGlSot2wD/0o21P7sdfAurnrDvjc3hCRj1S12039euwRUNVozS4i9xDeQvguVQ2IiAu4GejTclYi4gZeAV7r2giIsBfoutVeDuDvSz5DBZfLlWgXUoriPasT7ULKYLS2luLi4kS7kDLYsWzHO0bgCuAOVQ0ARP7eCcyPNyMRSQOeA74Arush2mYgX0RGdQg7HPg03nyGEh1X9TMMPrW5RyXahZTBaG0ttbW1vUcyDAh2LNvxNgSqgAu6hJ0PVPchr18R7kG4RHt4H6GqjcBrwCIRcYvIRYR7BFb1IR+DoVtCkp5oF1IGo7W1xNqh1DCw2LFsx7ug0KXASyJyC1AJjCG8/PB34zlZRMYClxB+vbCnw657pwOlwIWqenok7IfAM0AdsBX4jqracp5derr9ClQyU2LDLr1kxWhtLSUlJYl2IWWwY9mOqyGgqu+LyMGER/sXEd5/YPW+VwVxnF9B5/0KuvKbDnFrgdPiSfdAmLp86mAlHfdAD1Xlzjvv5JFHHsHv93P44YezenXnwlVfX8/EiRM56qijeOONN7pNZ9asWaxdu5Zt27aRn58PwK233kpNTQ2PPfYY27Zto6ysjOHDhwNw0EEHccMNN3DZZZexatUq5s+fT3l5eac03W435eXljBs3ro9Xn/xsL5gZewCbYcAwWlvL9u3bzWBBi7Bj2e7LOgLtQDPQqqpvA2kiMvSHvCeAhx56iLfffpvVq1dTX1/Pww8/vF+cxYsXM378+G7O7kxaWhoPPPBAj/aMjAz8fj+NjY3cd999zJ8/nw0bNvTH/SFLXtPWRLuQMhitrWXfFDPD4GPHsh1XQ0BEjgQ+A54Cfh0JPhlYPkh+2Zb29nbuvvtunnjiCYqLi3E4HBx77LGd4qxfv5733nuP73//+72mt2DBAh5++GF8Pl/MeCLCWWedRUFBARs3bowZdx9LliyhqKiI3NxcjjnmGHbs2BHXeQaDwWAYOsTbI/A4cKOqTgX2DXVfBZw0GE7ZmS+++IKWlhaeffZZSkpKOOyww3jhhRc6xVmwYAH3339/XNv+Tpo0idNOO42lS5fGjBcKhVixYgV79uxh6tTeX4+Ul5fz5JNP8sknn7Bnzx6WLVtGZmZmr+clM77MskS7kDIYra2ltwcBw8Bhx7Id72DBQ4HfRb7vG/HfAthyD4DBpLq6Gp/PR0VFBZ9//jnr16/ntNNO48gjj2TixIk899xzFBYWMnPmTP71r3/FleaiRYuYOXMmP/nJT/aztba2kpeXh8PhoKSkhOXLlzNx4sRen+6dTietra1s3LiRk046iSOOOOJALjepKK17N9EupAxGa2spLT3wRWwMfcOOZTvehsB6wnsA/KFD2DeBtQPukc3Zt5LgwoULSUtL4/jjj+frX/86b775JiUlJSxevJi//OUvfUpz8uTJnHLKKTz44IP72TIyMrp9WnA6nQSDwU5h+5YUTk9PZ9y4cdx7771cf/31bN26lfPPP5+f//znQ3rHxMr8GRxa+4dubf0dRDqYK4INRWJpDf3T22i9P5WVlRx66KGJdiMl6K1sD0XifTXwY+AxEXkNyBSRlwhvHPSTwXLMrhx66KE9ThvcvHkzW7duZfr06RQVFXHVVVexcuXKuJ7GFy1axNKlS2loaIjLjzFjxrBjx45OixpVVVUhIhQVFQEwd+5cPvjgA9atW8ff/vY3nnnmmbjSTlYcahZwsgqjtbXE8xrRMDDYsWzHVXpU9Z/ARMIDBRcBvweOUNX1g+ibLRk+fDhnn30299xzD6rKRx99xJtvvskpp5zC4Ycfzvbt2/n444/5+OOPWbJkCf/2b//GW2+91Wu6U6ZMYfbs2SxfHt/4zdLSUqZMmcKSJUtoaWmhsbGRhQsXcvbZZ5OWlsamTZt45513CAQCDB8+HJfLNeQrm1H1HyfahZTBaG0to0aN6j2SYUCwY9mO69WAiCwA/qSqz3UJn6+qjw2KZ4NEMnQrPvLII1xyySWMHDmSgw46iMcffzw6B3jf0zhAbm4uLpeLkSNHxpXuokWLeOmll+KKKyK88MILLFiwgJKSEpxOJ6eeeiqPPPIIEB5bcM0117Bp0yYyMjKYM2cOF198cR+vNLmoyp9hu/m/yYrR2lqqqqrMOgIWYceyHe8YgV8At0R++F/uEH4vMKQaAsnAiBEjePXVV6Pb+fbEvHnzmDdvXo/2VatWdTqeOnVqp6VGx40bF3P7yXHjxvHqq692azviiCPoupvjUKdg75ZEu5AyGK2tpaCgINEupAx2LNvx9vU2E14O+H4RuVu+XCM41mqBnRCR20TkUxEJich5MeJtE5EmEfFHPrZtaPS0BbRhcAg6hu5Ax6GG0dpaug78NQwedizb8TYEVFXXAtOBo4D/FZERfDmVMB42A1cBH8QRd7aqZkU+ce9wONRob29PtAspRcOwMYl2IWUwWltLvIOEDf3HjmU73oaAAKhqHeFpg+8D/wBc8Wakqr9W1TcJrz9ggCE9FW8oMta7MtEupAxGa2sZO3Zsol1IGexYtuMdI7Bk35fIFsKLROTvwHcGxSt4OfL64T3gJ5FNi/ZDRC4HLofw7lvl5eWMHj0ar9dLIBBAVWlqasLpdCIiBINBXC5XdMpceno6gUAApzMsQyz7vjn2GRkZtLa24nA4cDqdMe1paWnRcQDt7e2EQqFO9vb2dkSkW3taWlonn4PBYEx7oq6pvb0dVaW8vJzMzEyysrLYuXMnRUVF+Hw+WlpaGDt2LBUVFWRlZeF2u/F6vZ3u0z57Tk4OTqeTuro6iouLqa2tJRQKUVJSwvbt26Prqft8PkpLS6msrMThcDBq1CiqqqooyJ5K0JFBw7AxjPWupMJzMq6gH49/I9V502lyeShsXI8/oyhqd7f5yGvaymz3LDa3bcaT5iHfkc+a1jVMz5jOntAevO1eJqRPoLytnOK0YrId2VG7t91LozbuV/YG7JoKCggGgzQ0NETTdLlceDweqqur8Xg8tLS04Pf7o3a3201eXh41NTUUFhbi9/tpamqK2gfsPhXNoXjPampzjyIk6ZTsWc32gpnkNW2lMn8GWa01lNa9S2X+DBzaxqj6j6nKn0HB3i0cll5MUVpRVMemUBNbg1uZ4prC1uBWsiUbT5onam8MNVLVXsWk9EnU1dUN3jUN0fvU2tpKdna2ra4pofepaM5+dURN7tEUNq5jc+EZ5DZvj9ozA7vIaq1hZ/ZUiurXMt11bLd1RJmzjA2BDZQ5y8h0ZEbtNe01BDRAqbOUxsbGQbumWIjV76lFZBXwWNcZCB3sJ/Jlb8PtwFeAY7QXR6dNm6ZdB7dt2bKF0aNHJ+3SuK2trUO+VyAQCFBRUcGECRMS7QrcmhvT/LnnVA72vtmtbWpZ/1ZmS4bZKJYTQ+9YWkP/9E5JrXvh888/5+CDD060G/bBhmVbRD5S1Wnd2XrsERCRNao6PfJ9Iz2MB1DVwwbEyy/Tey/ytUVErgHqgTLg876mVVhYSFVVFcXFxQwbNowvxzgmB/ue2ocqoVCI2tpacnNj/wAnCx5/fJstGfqP0dpaPB5Pol1IGexYtmP9El3d4XuiBuwpfRuQ2ImcnBwgvL5/xxX0koXepg8OBYYPHz5kKqHqvOnk1FQm2o2UwGhtLdXV1dH6zjC42LFs99gQUNW/dvj+dn8zEpF0II3wAMV0EXEDAVUNdYhTChQDHxJ+NbAE2Br5HBA5OTlJ+w/i9XqHzI+oHbBjSz5ZMVpbi6lHrMOOZTvWq4FH40lAVf8zzrx+BcyNfJ8JPAOcHBkTUBqZJpgNPAEcDDQBfwPO6m18wFCltwEchoGlJT0/0S6kDEZrazF1iXXYsWzHejVQO5AZqeo8YF43plUd4mwA+rcN3BDC7/cn2oWUwp9R1Hskw4BgtLYWU5dYhx3LdqxXA7dZ6UgqYub+Wosd5/8mK0ZrazF1iXXYsWzHvZ2ciOSLyGwROUdEzt33GUzn7E5FRbfLIxgGiQrPyYl2IWUwWluLqUusw45lO97dB88i/E7/X8DhwPrI3/eAFwbNO5vjdrsT7UJK4W7zJdqFlMFobS2mLrEOO5bteHsE7gEuVNVjgL2Rv3OBDYPmWQqwb8UogzXkNR3w5BNDHzFaW4upS6zDjmU73oZAsar+IfI9JCIO4Dng/MFxKzWoqalJtAspRU3u0Yl2IWUwWluLqUusw45lO96l7SpEZIKqbgbKgYuAOsLbExsOkMLCwkS7kFIUNpqlaa3CaG0tpi6xDjuW7Xh7BBYCB0W+3wgsBp4Crh0Mp1IFM+XHWuw47SdZMVpbi6lLrMOOZTuuHgFVfbXD978SXvDH0E+ampoS7UJK0eQamWgXUgajtbWYusQ67Fi24971RkQKgMnA8I7hqvq/A+1UqmDm/lqLHef/JitGa2sxdYl12LFsx/VqQESuBr4AHgfu7PC5I96MROQ2EflUREIicl6MeBNEZLWINInI+yKSBPvbDg5m7q+12HH+b7JitLYWU5dYhx3Ldrw9AguB41V1fT/y2gxcBdzeS7zngZeAk4HrCM9OOLYf+SYtmZmZiXYhpcgM7Eq0CymD0dpaTF1iHXYs2/EOFqwl3CNwwKjqr1X1TaDH3TFEZBJwCPBzVW0B7gUmiMjE/uSdrGRlZSXahZQiq9VMsbIKo7W1mLrEOuxYtuPtEbgEeFJEngd2djSo6jsD6M9hwCZVbYukHRCRTfvCu0YWkcuBywFKSkooLy9n9OjReL1eAoEAY8eOpaKigpycHJxOJ3V1dRQXF1NbW0soFKKkpITt27dHF+Pw+XyUlpZSWVmJw+Fg1KhRXL98JdsahYw0OChTea/WwYmjQuwNClsahCMLQmxpEHJdMNL9pb0hIGzfKzx5zngKCwvx+/00NTVFfcrMzGT37t3s3LmToqIifD4fLS0tUXtWVhZutxuv1zvg11RVVUVBQQHBYJCGhoZomi6XC4/HQ3V1NR6Ph5aWFvx+f9TudrvJy8ujpqamx2vKysrq1zV9f/lHjMtW/uF1MCVfcTrgI69w3MgQX+wVAMYMVz7Y5eBYjxIMwYY9wjGeEEuypxJ0ZNAwbAxjvSup8JyMK+jH499Idd50mlwemlwj8WcURe3uNh95TVuZ7Z7F5rbNeNI85DvyWdO6hukZ09kT2oO33cuE9AmUt5VTnFZMtiM7ave2e2nUxkEpe4N9n2757V9Zv8dB6XAlx/Vl2d3VItQHYHyO8s86B+NzlOHOL+07moTWdnigaA7Fe1ZTm3sUIUmnZM9qthfMJK9pK5X5M9iZPZXSunepzJ+BQ9sYVf8xVfkzKNi7hcPSiylKK4rq2BRqYmtwK1NcU9ga3Eq2ZONJ80TtjaFGqtqrmJQ+ibq6ukEpe4N9n65YtrrbOuLw/BDlPgeFw5SCjC/tda3CzmZhUl6Iey78Ssxram1txefzDZmyZ8V9uuDZLfvVEfHW5XcWzdmvjqjJPZrCxnVsLjyD3ObtUXtmYBdZrTXszJ5KUf1apruO7baOKHOWsSGwgTJnGZmOzKi9pr2GgAYodZbS2Ng4aPcpFhLPDr8i8mPg50ANndcOUFU9rNcEOqe1CnhMVZ/rxnYRMFdVT+kQ9hawTFX/J1a606ZN0w8//LAvrsTFuJte79f52+45o0ebz+czK4J1oT96b3NfENPuGzaOvOZt3dqmlpUecL4A6+YOvbnF/S7bMfSOpTX0T++hqDX0s2zHqEfA1CXdMVh1yVAt2yLykapO684W76uBJcBJqjpOVSd3+PSpERAHe4HsLmE5gC0nyfp8vkS7kFL4MssS7ULKYLS2FlOXWIcdy3a8DYGdhFcUHGw+BSaKiBNARFzAoZFw29Fbd41hYGlJz0u0CymD0dpaTF1iHXYs2/GOEXgCWCEiS9l/jMAH8SQgIulAGuHGR7qIuIGAqoY6pFUuIp8D14nILwmvXLhFVfcbH2AHzNxfa7Hj/N9kxWhtLaYusQ47lu14GwJXRv4+1CVciX+VwV8R3rEQYCbhbY1PFpETgVJVnR+xnRexLQY+YahvbHRrbo+miqI5TKpZEePc+kFwKHWp8JwcW2/DgGG0tpaKigomTZqUaDdSAjuW7V4bAiKSBvwUeElVWw80I1WdB8zrxrSqS7zPgBMONJ+hhB2noSQzRm/rMFoPMDEeKACy8mfAc6t7ONc8UAwkdizbvY4RUNV24JH+NAIM3eNu25NoF1IKo7d1GK2txehtHXbUOt7Bgi+KyNDuok9CvFmTE+1CSmH0tg6jtbUYva3DjlrHO0ZgLLBcRG4BKgmPDQBAVb85GI6lAqN9axLtQkph9LYOo7W1GL2tw45ax9sQ+E3kYxhAvFmTyWmpTLQbKYPR2zqM1tYSS++py6f2K+2huoDTYGHHsh1XQ0BVlw+2I6lIwGnWB7cSo7d1GK2txehtHXbUOt5tiDNE5A4R2SIieyN/74ysBWA4QOw4HzWZMXpbh9HaWoze1mFHreMdLPgAcDzhzYcmR/5Oi4QbDhA77mudzBi9rcNobS1Gb+uwo9bxjhGYA0xQ1cbI8XYROQf4DJjf82mGWOQ092tnZ0MfMXpbh9HaWoze1mFHrePtEWgCRnYJGwmYBa77gTNklmawEqO3dRitrcXobR121DrehsBSYKWI3CIiF0WmEb4F/DLejESkUETeEJEmEVkvIt2uHigi2yJx/JHPY/HmMdSoGz4+0S6kFEZv6zBaW4vR2zrsqHW8swaWikg5cC7hfQKqgfmq+kYf8noM+Jzwa4Zzgd+JyME9rFg4W1Xf70PaQ5LiPT0sCWoYFIze1mG0thajt3XYUet4ewRQ1T+r6g9U9fTI37gbASKSDZwJ3KaqzZHpiI3ArD57bCNqc49KtAsphdHbOozW1mL0tg47ah2zR0BEbugtAVW9N458JgA+Va3tELYOOAz4czfxXxYRAd4DfqKqFT34dzlwOUBJSQnl5eWMHj0ar9dLIBBg7NixVFRUkJOTg9PppK6ujuLiYmprawmFQpSUlLB9+3by8vIA8Pl8lJaWUllZicPhYNSoUXyjpJ1tjUJGGhyUqbxX6+DEUSH2BoUtDcKRBSG2NAi5Lhjp/tLeEBC27xXKR86hsHEd/owimlwjGetdSYXnZDIDu/C7iigvmkNR/Vp8mWW0pOdF7VmtNbi9Xrxe74BfU1VVFQUFBQSDQRoaGqJpulwuPB4P1dXVeDweWlpa8Pv9Ubvb7SYvL4+amhoKCwvx+/00NTVF7ZmZmWRlZbFz506Kiorw+Xy0tLRE7VlZWbjd7pjXNCk3xLhs5R9eB1PyFacDPvIKx40M8cVeAWDMcOWDXQ6O9SjBEGzYIxzjCbGzdSpBRwYNw8ZEdXQF/Xj8G6nOm05zej6V+TPwZxRF7e42H3lNW5ntnsXmts140jzkO/JZ07qG6RnT2RPag7fdy4T0CZS3lVOcVky2Iztq97Z7adTGQSl7g32fvlHSzvo9DkqHKzmuL8vurhahPgDjc5R/1jkYn6MMd35p39EktLZDef4civespjb3KEKSTsme1WwvmEle01bq3aWUF82htO5dKvNn4NA2RtV/TFX+DAr2buGw9GKK0oqiOjaFmtga3MoU1xS2BreSLdl40jxRe2Ookar2KialT6Kurm5Qyt5g36djPaFu64jD80OU+xwUDlMKMr6017UKO5uFSXkhfHvHdV9HtO3BmzWZQFomn3tOJeDMitpzmr/AGWpltvtYPgl8wsT0iThx8s+2f3KM6xiqglUAFDuL+UfgHxyZfiRBgmxq28QRriPYHtyOS1yUl5cnVR0R730qyND96oh46/LyrDn71RE1uUdT2LiOuszxlBfN6VSXZ7XWsDN7KkX1a5nuOrbbOqLMWcaGwAbKnGVkOjKj9pr2GgIaoNRZSmNj46DVEbEQVe3ZKPJ0DyYHcAaQr6ppMXMIpzMTeFpVx3cIewrYpqq3d4l7IvAPwAXcDnwFOEZjOQpMmzZNP/zww95c6TPjbnq9X+dvc1/Qo63J5SEz4O355BTcNaw/esfSGmLrPbWs9IDzhaG5+loiy3Z/9B6KWoMp21YzWHoP1bItIh+p6rTubDFfDajqJR0/wPcJDxI8HvgX8K04fdgLZHcJywH83eT5nqq2qGoDcA3h3oSyOPMZUmwvmJloF1IKo7d1GK2txehtHXbUOt6VBR0ichGwEfhPwt31x6vqH+PMZzOQLyKjOoQdDnzay3lKhw2O7EZe09ZEu5BSGL2tw2htLUZv67Cj1jEbApEGwFxgE3AFsEBVT+zjbAEiCxG9BiwSEXekUZEDrOqSX6mIzBCRdBEZDvwc2Br5GAwGg8FgGGB66xH4DLgfWEa4m94nIsd1/PQhrx8S7uavA24CvqOqrZG1CfatFZANPAH4gG3AIcBZvY0PGKr4Mm35xiNpMXpbh9HaWoze1mFHrXtbR8BJeJrfpZFPVxQ4OJ6MIjMGTusm/K4O3zcA/dszcwhRWvduol1IKYze1mG0thajt3XYUeveBguOU9WyGJ+4GgGG7qnMn5FoF1IKo7d1GK2txehtHXbUOu4FhQwDj0PbEu1CSmH0tg6jtbUYva3DjlrHu/ugYRAYVf9xTPvU5Qf+lmSozv0dTHrT2zBwGK2txehtHXbU2vQIJJAqG3YxJTNGb+swWluL0ds67Ki1aQgkkIK9WxLtQkph9LYOo7W1GL2tw45am4ZAAgk6MhLtQkph9LYOo7W1GL2tw45am4ZAAmkYNibRLqQURm/rMFpbi9HbOuyotWkIJJCx3pWJdiGlMHpbh9HaWoze1mFHrU1DIIFUeE5OtAsphdHbOozW1mL0tg47am1ZQ0BECkXkDRFpEpH1InJCD/EmiMjqSLz3RWSCVT5ajSu43+aLhkHE6G0dRmtrMXpbhx21trJH4DHgc2AE4c2Efici3Y26eB74A1BAeKOi5yzz0GI8/o2JdiGlMHpbh9HaWoze1mFHrS1pCIhINnAmcJuqNqvqcsJ7GMzqEm8S4Y2Gfq6qLcC9wAQRmWiFn1ZTnTc90S6kFEZv6zBaW4vR2zrsqLVYsbGfiBwDvKGqhR3CXgTeU9Vfdgg7G7hJVY/rELYGuEtVV3ST7uXA5ZHDiYS3Sx5KeABvop1IIYze1mG0thajt3UMVa3HqurI7gxWLTE8HGjoEtYAZB1gPABU9QnC2xYPSUTkQ1Wdlmg/UgWjt3UYra3F6G0ddtTaqjECe4HsLmE5QNdRF/HGMxgMBoPBMABY1RDYDOSLyKgOYYcDn3aJ9ykwUUScACLiAg7tJp7BYDAYDIYBwJKGgKo2Ep4BsEhE3CJyEeEn/VVd4pUTnllwXWRGwXXAFlUdau/+42XIvtYYohi9rcNobS1Gb+uwndaWDBYEiPQGPAPMBLYCP1DV90XkFqBUVedH4h0aiXck8Alwkap+ZomTBoPBYDCkGJY1BAwGg8FgMCQfZolhg8FgMBhSGNMQMBgMBoOhF0TkZyJSJyLvJdqXgcY0BOJERLaJiK/jssgiUiwi7SKyKnKsIlLUzbnLRKRVRPwisltEXhGR4h7yWRVJc3SHMHck721d/GmKpLlDRJbum22RzFisY4uINEby+6uIzOvGl7g0jPhU3iVsRiR8WeR4XOTYH/lsFpHL+ijRgDKUy23Er72RuLUi8qqIzOxgTzq9D5QuuuwWkb+IyLc72Ptyjzreg1sj557X5bw/R8LHDeqFDSAd7rO/S9nwi0jpIOddClwBlKnqiYOZVyIwDYG+sQv4Zofj/wD+Fee5i1U1CxhPeK2EX8SI+3kk7X18E9jZTbzZkTRnReIPlUrQKh3nqWo2MBZ4ELhHRO7pEqcvGqaJyNEdjs8nPDW2I62R9LIJz3p5TESm9HJNg81QLreHROIeBbwPvCkiHa8lGfU+UPbpMgl4Efi1iMyP47x99+hgYBhwXxf7FsJlFQhvAEf4fgYGxGuLUNWsfZ9I0CEdwrYDiIhDRAbjd60UqFHV+r6eOFgPaAN5raYh0DeeBS7ocHx+JCxuVHUP8DsgVmX1LB3+cSN59phPZHrlu72kmUxYpeO+uPWq+gIwH7hGRPZbZjNODaN+i0gacBbw+x7yVFV9BagDJvfm4yAz5Mutqu5Q1bsIb152Zzf2ZNK7X6jqLlV9HPh/wB2RshbPefXAy4QbTR1ZBRwlIvmR43OBlwBbjBSP9IosjfRw7QVGi8hlkR6iRhH5WERO6hB/lYgsFpG1kR6rX4mIRGwnisg/I+dtF5G5IjIDeBM4NNL7cGck7lUislVEdorI4yIyLBI+T0TeFJEnRaQBOC/S43OdiHwmIvUiskBEjheRTyX8uuGaDv5lisijIlItIl90se13rQOhoWkI9I03gRNEJFvC2yOnA33aikpERgDfAT6OEe1TIENExkt4w6bjI3n3lOZkwtMyY6WZTFilY1deI1zm99s1JE4NXwS+E6k0ZgNrAV8P/jlEZA6QD6zrg4+DgZ3K7SvAkSIyvEtayaT3QPEK4d1a49p0TUQKgLPZv7ennXAD4TuR4z43BIcA5wNXE16fpgaoJvw/mgc8CTzb5cn8u8C3CGv7TeDrkfBfAPdEehKPAT5U1dXA6cBnkd6HhSJyGuEeqK8DEwhvlreoQ/onE26A5RFudBFJYzpwKuEdeG8ATgK+SrjB54nEu59wD9cEYAYwX0ROiXGt/cY0BPpGG/A6MIdenna6YbGI+AhXUjuBa2JHjz7FnU34ByzYTZw3I2m+DjwN/Hcf/EkkVuoYRVWDhDcLye8Q3BcNdwGfEf7x6snvjEh6XuA2YG4SLIhlp3K7AxDCFSwkp94DxY7I3/yYscL3qB7YTfgJcUE3cZ4FLoiMCchT1Y8Hyskk4UVVXauqbaoaVNXXVfULVW1X1YcJ72MzrkP8X6lqparWAm8BR0TC24BDRCRPVb2quqGH/P4DeFxVN0d6YpYAHcdhbFLVX6tqKLKTLsDSSO/kB4R/wJ9X1TpVXUd4bZ3JkYeMucC1qrpXVSsJL2D03Z6u9QD16oRpCPSd3xJukZ1H3yrU21Q1T1VHq+p5qrpTRG7pMNjlli7xn43kcX4kz+44NZLmwap6s6qG+nw1icMqHaNEngg8wJ4OwftpKCJ/6pDezC7J/Ba4hHCr/tVusmmNpFegqkeo6m/6cG2DSVKX214078hBhLu0972rTVa9B4KDIn/3xIwVvke5hF+JZBJ+n90JVX0fGEO4IffcQDqZJFR2PBCRfxeRf0S6/n2EG44jOkTpOHaliXBDAcLjVY4GtorI/4nI1B7yGw180eG4gi/v137+dJNnczfHw4GRhMd5fNbB98VAx+X5u0u7X5iGQN95FzgM2L1vgMqBoqp3dRjsclcXWwXhCmAy8Nf+5JOkWKJjF84AQsCaXtI7vUN673YxryD8jnWVqjb3x2+LSepy24vmHfk28E9VTYWNyL5N+Ck/rh4ODS/Rvgh4oIcoLwBXYr/XAtBhvIOEZ8g8C9wIjFDVPMINR+k1EdVyVf0OUAi8Q3hMSndUE25Y7aOUL3twOvnTR7xAC+Etg/Min2xVnTMAafdI0k83SzZUVUXkTMI3qzsyRMTd4bi1H9nNA9yRPPuRTPJhpY4ikkv4Cf5Bwt1zuw40LVVtFJGTCVcEQ4ahXm4lPHVuLvBD4JwBSTRJiYzHmEO4u/kWVW2P6BjPPXoWuEtEvqmqf+xi+yXwZ1XdMhh+JxEZgIvwqzwRkRsIv0/vFRG5APgT4bE/fsIPDt3xIvC4iDxH+Ml+EeGGVr+I9I49A9wnItcBjYRnkQxT1Y/6m35PmIbAARB5p9MT27oc99S1FE8+Xaem2QoLdFwmIk8SHiy1nvA/a7/HUUTe8Q05hmi5/VfkR3Av8HfgG6q6agDTTyb+T0RChKf1rSU8/XVFB/u2LvH3u0eqGhSRB4GbgT92sXkJP+XaGlVtEJHrCb/7DwEP0bkbPxZnEH5gcAEbCM806i6PP4nILyN5DCM8sHNJP13fx9XAXYTrrGzCPUI3DVDa3WL2GjAYDAaDIYUxYwQMBoPBYEhhTEPAYDAYDIYUxjQEDAaDwWBIYUxDwGAwGAyGFMY0BAwGg8FgSGFMQ8BgMBgMhhTGNAQMBoPBYEhhTEPAYDAYDIYU5v8DglU95gvVDMAAAAAASUVORK5CYII=",
      "text/plain": [
       "<Figure size 590.4x158.4 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib.ticker as plticker\n",
    "\n",
    "plt.rcParams.update({'font.size': 11.5})\n",
    "\n",
    "plotdata = pd.DataFrame({\n",
    "    \"4 NPUs\":[1, 1, 1, 1, 1],\n",
    "    \"16 NPUs\":[0.88, 2.18, 2.18, 0.85, 2.30],\n",
    "    \"64 NPUs\":[0.27, 1.72, 1.72, 0.73, 3.02]\n",
    "    }, \n",
    "    index=[\"MLP-MP\", \"MLP-DP-MP\", \"MLP-MP-DP\", \"DLRM\", \"Transformer\"]\n",
    ")\n",
    "plotdata.plot(kind=\"bar\", rot=0, figsize=(8.2, 2.2))\n",
    "props = dict(boxstyle='square', facecolor='wheat', alpha=0.5)\n",
    "plt.text(1.7, 2.90, \"2D-Torus\", fontsize=14, verticalalignment='top', bbox=props)\n",
    "plt.yticks(np.arange(0, 3.5, 0.5))\n",
    "plt.grid(linestyle = '--', linewidth = 0.5)\n",
    "plt.ylabel(\"Normalized Perf.\")\n",
    "plt.savefig(\"what_if_npus_2d_torus.pdf\", bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 590.4x158.4 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import matplotlib.ticker as plticker\n",
    "\n",
    "plt.rcParams.update({'font.size': 11.5})\n",
    "\n",
    "plotdata = pd.DataFrame({\n",
    "    \"4 NPUs\":[0.8, 0.89, 0.83, 0.22, 0.68],\n",
    "    \"16 NPUs\":[0.55, 1.02, 0.69, 0.11, 0.50],\n",
    "    \"64 NPUs\":[0.25, 0.73, 0.42, 0.07, 0.34]\n",
    "    }, \n",
    "    index=[\"MLP-MP\", \"MLP-DP-MP\", \"MLP-MP-DP\", \"DLRM\", \"Transformer\"]\n",
    ")\n",
    "plotdata.plot(kind=\"bar\", rot=0, figsize=(8.2, 2.2))\n",
    "props = dict(boxstyle='square', facecolor='wheat', alpha=0.5)\n",
    "plt.text(1.7, 2.74, \"DGX-2\", fontsize=14, verticalalignment='top', bbox=props)\n",
    "plt.yticks(np.arange(0, 3.5, 0.5))\n",
    "plt.grid(linestyle = '--', linewidth = 0.5)\n",
    "plt.ylabel(\"Normalized Perf.\")\n",
    "plt.legend(loc='upper left')\n",
    "plt.savefig(\"what_if_npus_dgx.pdf\", bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 96,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 504x100.8 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "category_names = ['Compute', 'Communication']\n",
    "results = {\n",
    "    '4 NPUs': [83, 17],\n",
    "    '16 NPUs': [21, 86],\n",
    "    '64 NPUs': [5, 360]\n",
    "}\n",
    "\n",
    "def survey(results, category_names):\n",
    "    labels = list(results.keys())\n",
    "    data = np.array(list(results.values()))\n",
    "    data_cum = data.cumsum(axis=1)\n",
    "    category_colors = plt.colormaps['RdBu'](\n",
    "        np.linspace(0.15, 0.85, data.shape[1]))\n",
    "\n",
    "    fig, ax = plt.subplots(figsize=(7, 1.4))\n",
    "    ax.invert_yaxis()\n",
    "    ax.xaxis.set_visible(False)\n",
    "    ax.set_xlim(0, np.sum(data, axis=1).max())\n",
    "\n",
    "    for i, (colname, color) in enumerate(zip(category_names, category_colors)):\n",
    "        widths = data[:, i]\n",
    "        starts = data_cum[:, i] - widths\n",
    "        rects = ax.barh(labels, widths, left=starts, height=0.8,\n",
    "                        label=colname, color=color)\n",
    "        r, g, b, _ = color\n",
    "        text_color = 'white' if r * g * b < 0.5 else 'darkgrey'\n",
    "        ax.bar_label(rects, label_type='center', color=text_color)\n",
    "    ax.legend(ncol=len(category_names), bbox_to_anchor=(0.16,-0.43), loc='lower left')\n",
    "    ax.set_title('Normalized Time')\n",
    "    return fig, ax\n",
    "\n",
    "survey(results, category_names)\n",
    "plt.savefig(\"mlp_mp_2d_torus_breakdown.pdf\", bbox_inches='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 97,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 504x100.8 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "category_names = ['Compute', 'Communication']\n",
    "results = {\n",
    "    '4 NPUs': [96, 4],\n",
    "    '16 NPUs': [20, 9],\n",
    "    '64 NPUs': [4, 19]\n",
    "}\n",
    "\n",
    "def survey(results, category_names):\n",
    "    labels = list(results.keys())\n",
    "    data = np.array(list(results.values()))\n",
    "    data_cum = data.cumsum(axis=1)\n",
    "    category_colors = plt.colormaps['RdBu'](\n",
    "        np.linspace(0.15, 0.85, data.shape[1]))\n",
    "\n",
    "    fig, ax = plt.subplots(figsize=(7, 1.4))\n",
    "    ax.invert_yaxis()\n",
    "    ax.xaxis.set_visible(False)\n",
    "    ax.set_xlim(0, np.sum(data, axis=1).max())\n",
    "\n",
    "    for i, (colname, color) in enumerate(zip(category_names, category_colors)):\n",
    "        widths = data[:, i]\n",
    "        starts = data_cum[:, i] - widths\n",
    "        rects = ax.barh(labels, widths, left=starts, height=0.8,\n",
    "                        label=colname, color=color)\n",
    "        r, g, b, _ = color\n",
    "        text_color = 'white' if r * g * b < 0.5 else 'darkgrey'\n",
    "        ax.bar_label(rects, label_type='center', color=text_color)\n",
    "    ax.legend(ncol=len(category_names), bbox_to_anchor=(0.16,-0.43), loc='lower left')\n",
    "    ax.set_title('Normalized Time')\n",
    "    return fig, ax\n",
    "\n",
    "survey(results, category_names)\n",
    "plt.savefig(\"transformer_2d_torus_breakdown.pdf\", bbox_inches='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 99,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 504x100.8 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "category_names = ['Compute', 'Communication']\n",
    "results = {\n",
    "    '4 NPUs': [74, 26],\n",
    "    '16 NPUs': [20, 102],\n",
    "    '64 NPUs': [5, 184]\n",
    "}\n",
    "\n",
    "def survey(results, category_names):\n",
    "    labels = list(results.keys())\n",
    "    data = np.array(list(results.values()))\n",
    "    data_cum = data.cumsum(axis=1)\n",
    "    category_colors = plt.colormaps['RdBu'](\n",
    "        np.linspace(0.15, 0.85, data.shape[1]))\n",
    "\n",
    "    fig, ax = plt.subplots(figsize=(7, 1.4))\n",
    "    ax.invert_yaxis()\n",
    "    ax.xaxis.set_visible(False)\n",
    "    ax.set_xlim(0, np.sum(data, axis=1).max())\n",
    "\n",
    "    for i, (colname, color) in enumerate(zip(category_names, category_colors)):\n",
    "        widths = data[:, i]\n",
    "        starts = data_cum[:, i] - widths\n",
    "        rects = ax.barh(labels, widths, left=starts, height=0.8,\n",
    "                        label=colname, color=color)\n",
    "        r, g, b, _ = color\n",
    "        text_color = 'white' if r * g * b < 0.5 else 'darkgrey'\n",
    "        ax.bar_label(rects, label_type='center', color=text_color)\n",
    "    ax.legend(ncol=len(category_names), bbox_to_anchor=(0.16,-0.43), loc='lower left')\n",
    "    ax.set_title('Normalized Time')\n",
    "    return fig, ax\n",
    "\n",
    "survey(results, category_names)\n",
    "plt.savefig(\"transformer_dgx_breakdown.pdf\", bbox_inches='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Scaling Network"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 71,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 936x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#!/usr/bin/env python\n",
    "\n",
    "from matplotlib import pyplot as plt\n",
    "\n",
    "plt.rcParams.update({'font.size': 14})\n",
    "\n",
    "def mk_groups(data):\n",
    "    try:\n",
    "        newdata = data.items()\n",
    "    except:\n",
    "        return\n",
    "\n",
    "    thisgroup = []\n",
    "    groups = []\n",
    "    for key, value in newdata:\n",
    "        newgroups = mk_groups(value)\n",
    "        if newgroups is None:\n",
    "            thisgroup.append((key, value))\n",
    "        else:\n",
    "            thisgroup.append((key, len(newgroups[-1])))\n",
    "            if groups:\n",
    "                groups = [g + n for n, g in zip(newgroups, groups)]\n",
    "            else:\n",
    "                groups = newgroups\n",
    "    return [thisgroup] + groups\n",
    "\n",
    "def add_line(ax, xpos, ypos):\n",
    "    line = plt.Line2D([xpos, xpos], [ypos + .1, ypos],\n",
    "                      transform=ax.transAxes, color='black')\n",
    "    line.set_clip_on(False)\n",
    "    ax.add_line(line)\n",
    "\n",
    "def label_group_bar(ax, data):\n",
    "    groups = mk_groups(data)\n",
    "    xy = groups.pop()\n",
    "    x, y = zip(*xy)\n",
    "    ly = len(y)\n",
    "    xticks = range(1, ly + 1)\n",
    "\n",
    "    ax.bar(xticks, y, align='center')\n",
    "    ax.set_xticks(xticks)\n",
    "    ax.set_xticklabels(x, rotation = 90)\n",
    "    ax.set_xlim(.5, ly + .5)\n",
    "    ax.yaxis.grid(True)\n",
    "\n",
    "    scale = 1. / ly\n",
    "    for pos in range(ly + 1):\n",
    "        add_line(ax, pos * scale, -.1)\n",
    "    ypos = -.38\n",
    "    while groups:\n",
    "        group = groups.pop()\n",
    "        pos = 0\n",
    "        for label, rpos in group:\n",
    "            lxpos = (pos + .5 * rpos) * scale\n",
    "            ax.text(lxpos, ypos, label, ha='center', transform=ax.transAxes)\n",
    "            line = plt.Line2D([pos*scale, pos*scale], [ypos + .3, ypos],\n",
    "                            transform=ax.transAxes, color='black')\n",
    "            line.set_clip_on(False)\n",
    "            ax.add_line(line)\n",
    "            pos += rpos\n",
    "        line = plt.Line2D([pos*scale, pos*scale], [ypos + .3, ypos],\n",
    "                        transform=ax.transAxes, color='black')\n",
    "        line.set_clip_on(False)\n",
    "        ax.add_line(line)\n",
    "        ypos -= .13\n",
    "\n",
    "if __name__ == '__main__':\n",
    "    data = {\n",
    "            'MLP-MP':\n",
    "               {'31':\n",
    "                   {'31': 1.0,\n",
    "                    '62': 0.94,\n",
    "                    '128': 0.92},\n",
    "                '62':\n",
    "                   {'31': 0.56,\n",
    "                    '62': 0.50,\n",
    "                    '128': 0.47},\n",
    "                '128':\n",
    "                   {'32': 0.33,\n",
    "                    '62': 0.28,\n",
    "                    '128': 0.25},\n",
    "               },\n",
    "            'MLP-DP-MP':\n",
    "               {'31':\n",
    "                   {'31': 1.00,\n",
    "                    '62': 0.92,\n",
    "                    '128': 0.88},\n",
    "                '62':\n",
    "                   {'31': 0.59,\n",
    "                    '62': 0.51,\n",
    "                    '128': 0.48},\n",
    "                '128':\n",
    "                   {'31': 0.39,\n",
    "                    '62': 0.30,\n",
    "                    '128': 0.27},\n",
    "               },\n",
    "            'MLP-MP-DP':\n",
    "               {'31':\n",
    "                   {'31': 1.00,\n",
    "                    '62': 0.59,\n",
    "                    '128': 0.39},\n",
    "                '62':\n",
    "                   {'31': 0.92,\n",
    "                    '62': 0.51,\n",
    "                    '128': 0.30},\n",
    "                '128':\n",
    "                   {'31': 0.88,\n",
    "                    '62': 0.48,\n",
    "                    '128': 0.27},\n",
    "               },\n",
    "            'DLRM':\n",
    "               {'31':\n",
    "                   {'31': 1.00,\n",
    "                    '62': 0.91,\n",
    "                    '128': 0.86},\n",
    "                '62':\n",
    "                   {'31': 0.59,\n",
    "                    '62': 0.50,\n",
    "                    '128': 0.46},\n",
    "                '128':\n",
    "                   {'31': 0.38,\n",
    "                    '62': 0.29,\n",
    "                    '128': 0.25},\n",
    "               },\n",
    "            'Transformer':\n",
    "               {'31':\n",
    "                   {'31': 1.00,\n",
    "                    '62': 0.91,\n",
    "                    '128': 0.87},\n",
    "                '62':\n",
    "                   {'31': 0.61,\n",
    "                    '62': 0.52,\n",
    "                    '128': 0.48},\n",
    "                '128':\n",
    "                   {'31': 0.41,\n",
    "                    '62': 0.33,\n",
    "                    '128': 0.28},\n",
    "               },\n",
    "           }           \n",
    "    fig = plt.figure(figsize=(13, 3))\n",
    "    ax = fig.add_subplot(1,1,1)\n",
    "    label_group_bar(ax, data)\n",
    "    props = dict(boxstyle='square', facecolor='wheat', alpha=0.5)\n",
    "    plt.text(13.5, 0.95, \"2D-Torus\", fontsize=17, verticalalignment='top', bbox=props)\n",
    "    plt.yticks(np.arange(0, 1.1, 0.2))\n",
    "    plt.grid(linestyle = '--')\n",
    "    plt.ylabel(\"Normalized Runtime\")\n",
    "    fig.subplots_adjust(bottom=0.3)\n",
    "    fig.savefig('what_if_network_bw_2d_torus.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 70,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 936x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#!/usr/bin/env python\n",
    "\n",
    "from matplotlib import pyplot as plt\n",
    "\n",
    "plt.rcParams.update({'font.size': 14})\n",
    "\n",
    "def mk_groups(data):\n",
    "    try:\n",
    "        newdata = data.items()\n",
    "    except:\n",
    "        return\n",
    "\n",
    "    thisgroup = []\n",
    "    groups = []\n",
    "    for key, value in newdata:\n",
    "        newgroups = mk_groups(value)\n",
    "        if newgroups is None:\n",
    "            thisgroup.append((key, value))\n",
    "        else:\n",
    "            thisgroup.append((key, len(newgroups[-1])))\n",
    "            if groups:\n",
    "                groups = [g + n for n, g in zip(newgroups, groups)]\n",
    "            else:\n",
    "                groups = newgroups\n",
    "    return [thisgroup] + groups\n",
    "\n",
    "def add_line(ax, xpos, ypos):\n",
    "    line = plt.Line2D([xpos, xpos], [ypos + .1, ypos],\n",
    "                      transform=ax.transAxes, color='black')\n",
    "    line.set_clip_on(False)\n",
    "    ax.add_line(line)\n",
    "\n",
    "def label_group_bar(ax, data):\n",
    "    groups = mk_groups(data)\n",
    "    xy = groups.pop()\n",
    "    x, y = zip(*xy)\n",
    "    ly = len(y)\n",
    "    xticks = range(1, ly + 1)\n",
    "\n",
    "    ax.bar(xticks, y, align='center')\n",
    "    ax.set_xticks(xticks)\n",
    "    ax.set_xticklabels(x, rotation = 90)\n",
    "    ax.set_xlim(.5, ly + .5)\n",
    "    ax.yaxis.grid(True)\n",
    "\n",
    "    scale = 1. / ly\n",
    "    for pos in range(ly + 1):\n",
    "        add_line(ax, pos * scale, -.1)\n",
    "    ypos = -.38\n",
    "    while groups:\n",
    "        group = groups.pop()\n",
    "        pos = 0\n",
    "        for label, rpos in group:\n",
    "            lxpos = (pos + .5 * rpos) * scale\n",
    "            ax.text(lxpos, ypos, label, ha='center', transform=ax.transAxes)\n",
    "            line = plt.Line2D([pos*scale, pos*scale], [ypos + .3, ypos],\n",
    "                            transform=ax.transAxes, color='black')\n",
    "            line.set_clip_on(False)\n",
    "            ax.add_line(line)\n",
    "            pos += rpos\n",
    "        line = plt.Line2D([pos*scale, pos*scale], [ypos + .3, ypos],\n",
    "                        transform=ax.transAxes, color='black')\n",
    "        line.set_clip_on(False)\n",
    "        ax.add_line(line)\n",
    "        ypos -= .13\n",
    "\n",
    "if __name__ == '__main__':\n",
    "    data = {\n",
    "            'MLP-MP':\n",
    "               {'150':\n",
    "                   {'18': 1.06,\n",
    "                    '37': 0.74,\n",
    "                    '75': 0.58},\n",
    "                '300':\n",
    "                   {'18': 0.85,\n",
    "                    '37': 0.53,\n",
    "                    '75': 0.37},\n",
    "                '600':\n",
    "                   {'18': 0.74,\n",
    "                    '37': 0.43,\n",
    "                    '75': 0.27},\n",
    "               },\n",
    "            'MLP-DP-MP':\n",
    "               {'150':\n",
    "                   {'18': 2.39,\n",
    "                    '37': 1.46,\n",
    "                    '75': 0.99},\n",
    "                '300':\n",
    "                   {'18': 2.15,\n",
    "                    '37': 1.22,\n",
    "                    '75': 0.75},\n",
    "                '600':\n",
    "                   {'18': 2.02,\n",
    "                    '37': 1.08,\n",
    "                    '75': 0.61},\n",
    "               },\n",
    "            'MLP-MP-DP':\n",
    "               {'150':\n",
    "                   {'18': 4.16,\n",
    "                    '37': 2.22,\n",
    "                    '75': 1.24},\n",
    "                '300':\n",
    "                   {'18': 4.05,\n",
    "                    '37': 2.10,\n",
    "                    '75': 1.13},\n",
    "                '600':\n",
    "                   {'18': 3.99,\n",
    "                    '37': 2.04,\n",
    "                    '75': 1.07},\n",
    "               },\n",
    "            'DLRM':\n",
    "               {'150':\n",
    "                   {'18': 10.12,\n",
    "                    '37': 6.00,\n",
    "                    '75': 3.95},\n",
    "                '300':\n",
    "                   {'18': 9.18,\n",
    "                    '37': 5.06,\n",
    "                    '75': 3.01},\n",
    "                '600':\n",
    "                   {'18': 8.70,\n",
    "                    '37': 4.59,\n",
    "                    '75': 2.53},\n",
    "               },\n",
    "            'Transformer':\n",
    "               {'150':\n",
    "                   {'18': 9.30,\n",
    "                    '37': 5.30,\n",
    "                    '75': 3.29},\n",
    "                '300':\n",
    "                   {'18': 8.68,\n",
    "                    '37': 4.67,\n",
    "                    '75': 2.67},\n",
    "                '600':\n",
    "                   {'18': 8.36,\n",
    "                    '37': 4.36,\n",
    "                    '75': 2.36},\n",
    "               },\n",
    "           }           \n",
    "    fig = plt.figure(figsize=(13, 3))\n",
    "    ax = fig.add_subplot(1,1,1)\n",
    "    label_group_bar(ax, data)\n",
    "    plt.grid(linestyle = '--')\n",
    "    props = dict(boxstyle='square', facecolor='wheat', alpha=0.5)\n",
    "    plt.text(13.5, 9.5, \"DGX-2\", fontsize=17, verticalalignment='top', bbox=props)\n",
    "    plt.ylabel(\"Normalized Runtime\")\n",
    "    plt.yticks(np.arange(0, 11, 2))\n",
    "    fig.subplots_adjust(bottom=0.3)\n",
    "    fig.savefig('what_if_network_bw_dgx.pdf', bbox_inches='tight')"
   ]
  }
 ],
 "metadata": {
  "interpreter": {
   "hash": "e7370f93d1d0cde622a1f8e1c04877d8463912d04d973331ad4851f04de6915a"
  },
  "kernelspec": {
   "display_name": "Python 3.8.10 64-bit",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.10"
  },
  "orig_nbformat": 4
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

